A Benchmark on Reliability of Complex Discrete Systems: Emergency Power Supply of a Nuclear Power Plant

This paper contains two parts: the description of a real electrical system, with many redundancies, reconfigurations and repairs, then the description of a reliability model of this system, based on the BDMP (Boolean logic Driven Markov Processes) formalism and partial results of a reliability and availability calculation made from this model.

==> anc/README <==
This model is written in the Figaro 0 modeling language. The semantics of this (free) language is described in the following paper:
M. Bouissou, J.-C Houdebine
"Inconsistency detection in KB3 models"
ESREL 2002 conference, Lyon.

This paper can be downloaded here: 
https://www.researchgate.net/publication/237792758_INCONSISTENCY_DETECTION_IN_KB3_MODELS

The syntax is easy to read, once the reader has understood the concepts of interaction rules and occurrence rules described in this paper.

This model contains only instantaneous probabilistic transitions and timed transitions associated to exponential distributions. Hence it implicitly defines a Markov chain, just like a Generalized stochastic Petri net would.

This model is not "optimized" in the sense that it could be made more efficient by replacing constant expressions by their numerical (or logical) value. But we give this version for a better traceability, in particular for reliability data (failure and repair rates).

This file can be processed by the two EDF tools Figseq and YAMS (shortly described in the associated paper). Figseq is a proprietary tool, but the executable version of YAMS (a Monte Carlo simulator) is free and can be downloaded here:
https://sourceforge.net/projects/visualfigaro/files/YAMS/

==> anc/export_fig0.fi <==
STEPS_ORDER
	__ARBRE__;
	default_step;
	check_priorities;
	initialization;
	propagate_effect_S;
	propagate_effect_required;
	propagate_leaves;
	tops;
GROUP_NAMES
	V3_simu_group;

OBJECT OPTIONS IS_A GLOBAL_TYPE;
	CONSTANT
	  trimming
		DOMAIN BOOLEAN
		= TRUE;
	  trimming_option
		DOMAIN 'according_to_article' 'maximum'
		= 'maximum';
	  repairable_system
		DOMAIN BOOLEAN
		= TRUE;
	  repair_time_approx
		DOMAIN 'maximum' 'weighed_average'
		= 'weighed_average';
	ATTRIBUTE
	  priority
		DOMAIN INTEGER
		REINITIALISATION 10;
	INTERACTION
	  xx1
		GROUP V3_simu_group
		STEP initialization
		IF (((((((((rep_priority OF CCF_GEV_LGR > priority OF OPTIONS)
		  OR (NOT (((init OF CCF_GEV_LGR = TRUE) OR (failF OF
		  CCF_GEV_LGR = TRUE)) AND waiting_for_rep OF CCF_GEV_LGR)))
		  AND ((rep_priority OF GEV > priority OF OPTIONS) OR (NOT (((
		  init OF GEV = TRUE) OR (failF OF GEV = TRUE)) AND
		  waiting_for_rep OF GEV)))) AND ((rep_priority OF GRID >
		  priority OF OPTIONS) OR (NOT (((init OF GRID = TRUE) OR (
		  failF OF GRID = TRUE)) AND waiting_for_rep OF GRID)))) AND ((
		  rep_priority OF LGR > priority OF OPTIONS) OR (NOT (((init
		  OF LGR = TRUE) OR (failF OF LGR = TRUE)) AND waiting_for_rep
		  OF LGR)))) AND ((rep_priority OF SH_CB_line_GEV > priority
		  OF OPTIONS) OR (NOT (((init OF SH_CB_line_GEV = TRUE) OR (
		  failF OF SH_CB_line_GEV = TRUE)) AND waiting_for_rep OF
		  SH_CB_line_GEV)))) AND ((rep_priority OF SUBSTATION >
		  priority OF OPTIONS) OR (NOT (((init OF SUBSTATION = TRUE)
		  OR (failF OF SUBSTATION = TRUE)) AND waiting_for_rep OF
		  SUBSTATION)))) AND ((rep_priority OF in_function_house >
		  priority OF OPTIONS) OR (NOT (((init OF in_function_house =
		  TRUE) OR (failF OF in_function_house = TRUE)) AND
		  waiting_for_rep OF in_function_house)))) AND ((rep_priority
		  OF on_demand_house > priority OF OPTIONS) OR (NOT ((failI OF
		  on_demand_house = TRUE) AND waiting_for_rep OF
		  on_demand_house)))) AND ((((((((TRUE AND (priority OF
		  OPTIONS <= 10)) OR (TRUE AND (priority OF OPTIONS <= 10)))
		  OR (TRUE AND (priority OF OPTIONS <= 10))) OR (TRUE AND (
		  priority OF OPTIONS <= 10))) OR (TRUE AND (priority OF
		  OPTIONS <= 10))) OR (TRUE AND (priority OF OPTIONS <= 10)))
		  OR (TRUE AND (priority OF OPTIONS <= 10))) OR (TRUE AND (
		  priority OF OPTIONS <= 10)))
		THEN priority OF OPTIONS <-- (priority OF OPTIONS + 1);

OBJECT auto_exclusions IS_A exclusion;
	ATTRIBUTE
	  S
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;

OBJECT AND_3 IS_A and_gate;
	INTERFACE
	  sons
		= BATTERY_B_lost LBB_by_line2_lost;
	  fathers
		= LBB_not_fed;
	  triggered_by
		= LBB_by_line1_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF AND_3 = 'fn_fathers_and_trig')
		  AND (((1 > 0) AND (NOT required OF LBB_not_fed)) OR (NOT S
		  OF LBB_by_line1_lost))) OR ((calculate_required OF AND_3 =
		  'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT required OF
		  LBB_not_fed)) OR S OF LBB_by_line1_lost))) OR ((
		  calculate_required OF AND_3 = 'opposite_to_S_trig') AND S OF
		  LBB_by_line1_lost)) OR ((calculate_required OF AND_3 =
		  'equal_to_S_trig') AND (NOT S OF LBB_by_line1_lost))) OR (
		  calculate_required OF AND_3 = 'always_false')
		THEN required OF AND_3 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF AND_3 AND (((force_relevant_events OF
		  AND_3 OR (relevant_evt OF LBB_not_fed AND (NOT S OF
		  LBB_not_fed))) OR ((trimming_option OF OPTIONS =
		  'according_to_article') AND FALSE)) OR ((trimming_option OF
		  OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF AND_3 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF AND_3 <-- S OF AND_3;
	  xx28
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF S OF BATTERY_B_lost AND S OF LBB_by_line2_lost
		THEN S OF AND_3 <-- TRUE;

OBJECT BATTERY_A_lost IS_A and_gate;
	INTERFACE
	  sons
		= BATT_A1 BATT_A2;
	  fathers
		= LBA_by_others_lost;
	  triggered_by
		= LBA_by_line2_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF BATTERY_A_lost =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  LBA_by_others_lost)) OR (NOT S OF LBA_by_line2_lost))) OR ((
		  calculate_required OF BATTERY_A_lost = 'fn_fathers_opp_trig')
		   AND (((1 > 0) AND (NOT required OF LBA_by_others_lost)) OR
		  S OF LBA_by_line2_lost))) OR ((calculate_required OF
		  BATTERY_A_lost = 'opposite_to_S_trig') AND S OF
		  LBA_by_line2_lost)) OR ((calculate_required OF
		  BATTERY_A_lost = 'equal_to_S_trig') AND (NOT S OF
		  LBA_by_line2_lost))) OR (calculate_required OF
		  BATTERY_A_lost = 'always_false')
		THEN required OF BATTERY_A_lost <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF BATTERY_A_lost AND (((
		  force_relevant_events OF BATTERY_A_lost OR (relevant_evt OF
		  LBA_by_others_lost AND (NOT S OF LBA_by_others_lost))) OR ((
		  trimming_option OF OPTIONS = 'according_to_article') AND
		  FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF BATTERY_A_lost <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF BATTERY_A_lost <-- S OF BATTERY_A_lost;
	  xx28
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF S OF BATT_A1 AND S OF BATT_A2
		THEN S OF BATTERY_A_lost <-- TRUE;

OBJECT BATTERY_B_lost IS_A and_gate;
	INTERFACE
	  sons
		= BATT_B1 BATT_B2;
	  fathers
		= AND_3;
	  triggered_by
		= LBB_by_line2_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF BATTERY_B_lost =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  AND_3)) OR (NOT S OF LBB_by_line2_lost))) OR ((
		  calculate_required OF BATTERY_B_lost = 'fn_fathers_opp_trig')
		   AND (((1 > 0) AND (NOT required OF AND_3)) OR S OF
		  LBB_by_line2_lost))) OR ((calculate_required OF
		  BATTERY_B_lost = 'opposite_to_S_trig') AND S OF
		  LBB_by_line2_lost)) OR ((calculate_required OF
		  BATTERY_B_lost = 'equal_to_S_trig') AND (NOT S OF
		  LBB_by_line2_lost))) OR (calculate_required OF
		  BATTERY_B_lost = 'always_false')
		THEN required OF BATTERY_B_lost <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF BATTERY_B_lost AND (((
		  force_relevant_events OF BATTERY_B_lost OR (relevant_evt OF
		  AND_3 AND (NOT S OF AND_3))) OR ((trimming_option OF OPTIONS
		  = 'according_to_article') AND FALSE)) OR ((trimming_option
		  OF OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF BATTERY_B_lost <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF BATTERY_B_lost <-- S OF BATTERY_B_lost;
	  xx28
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF S OF BATT_B1 AND S OF BATT_B2
		THEN S OF BATTERY_B_lost <-- TRUE;

OBJECT BATT_A1 IS_A f_leaf;
	INTERFACE
	  fathers
		= BATTERY_A_lost;
	  triggers
		= BATT_A2;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		= 0.1;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		=  2;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF BATT_A1 = 'fn_fathers_and_trig')
		  AND (((1 > 0) AND (NOT required OF BATTERY_A_lost)) OR FALSE)
		  ) OR ((calculate_required OF BATT_A1 = 'fn_fathers_opp_trig')
		   AND (((1 > 0) AND (NOT required OF BATTERY_A_lost)) OR
		  FALSE))) OR ((calculate_required OF BATT_A1 =
		  'opposite_to_S_trig') AND FALSE)) OR ((calculate_required OF
		  BATT_A1 = 'equal_to_S_trig') AND TRUE)) OR (
		  calculate_required OF BATT_A1 = 'always_false')
		THEN required OF BATT_A1 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF BATT_A1 AND (((force_relevant_events
		  OF BATT_A1 OR (relevant_evt OF BATTERY_A_lost AND (NOT S OF
		  BATTERY_A_lost))) OR ((trimming_option OF OPTIONS =
		  'according_to_article') AND (NOT S OF BATT_A2))) OR ((
		  trimming_option OF OPTIONS = 'maximum') AND (relevant_evt OF
		  BATT_A2 AND (NOT S OF BATT_A2))))
		THEN relevant_evt OF BATT_A1 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF BATT_A1 <-- S OF BATT_A1;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF BATT_A1 = TRUE) OR (failF OF BATT_A1 = TRUE)
		THEN S OF BATT_A1 <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF BATT_A1 < priority OF OPTIONS)
		  ) AND ((init OF BATT_A1 = TRUE) OR (failF OF BATT_A1 = TRUE))
		  ) AND waiting_for_rep OF BATT_A1
		THEN priority OF OPTIONS <-- rep_priority OF BATT_A1;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF BATT_A1 = TRUE)
		   OR (failF OF BATT_A1 = TRUE))) AND waiting_for_rep OF
		  BATT_A1) AND ((0 = 0) OR ((0 > 0) AND (rep_priority OF
		  BATT_A1 = priority OF OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF BATT_A1 <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF BATT_A1 = FALSE) AND ((((NOT failF_FROZEN OF
		  BATT_A1) AND required OF BATT_A1) AND (NOT FALSE)) AND (
		  relevant_evt OF BATT_A1 OR (NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF BATT_A1)
		  INDUCING failF OF BATT_A1 <-- TRUE,
			waiting_for_rep OF BATT_A1 <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF BATT_A1 = TRUE) AND ((repairable_system OF OPTIONS
		  AND (NOT waiting_for_rep OF BATT_A1)) AND (NOT failF_FROZEN
		  OF BATT_A1))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF BATT_A1)
		  INDUCING failF OF BATT_A1 <-- FALSE;

OBJECT BATT_A2 IS_A f_leaf;
	INTERFACE
	  fathers
		= BATTERY_A_lost;
	  triggered_by
		= BATT_A1;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		= 0.1;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		=  2;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF BATT_A2 = 'fn_fathers_and_trig')
		  AND (((1 > 0) AND (NOT required OF BATTERY_A_lost)) OR (NOT
		  S OF BATT_A1))) OR ((calculate_required OF BATT_A2 =
		  'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT required OF
		  BATTERY_A_lost)) OR S OF BATT_A1))) OR ((calculate_required
		  OF BATT_A2 = 'opposite_to_S_trig') AND S OF BATT_A1)) OR ((
		  calculate_required OF BATT_A2 = 'equal_to_S_trig') AND (NOT
		  S OF BATT_A1))) OR (calculate_required OF BATT_A2 =
		  'always_false')
		THEN required OF BATT_A2 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF BATT_A2 AND (((force_relevant_events
		  OF BATT_A2 OR (relevant_evt OF BATTERY_A_lost AND (NOT S OF
		  BATTERY_A_lost))) OR ((trimming_option OF OPTIONS =
		  'according_to_article') AND FALSE)) OR ((trimming_option OF
		  OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF BATT_A2 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF BATT_A2 <-- S OF BATT_A2;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF BATT_A2 = TRUE) OR (failF OF BATT_A2 = TRUE)
		THEN S OF BATT_A2 <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF BATT_A2 < priority OF OPTIONS)
		  ) AND ((init OF BATT_A2 = TRUE) OR (failF OF BATT_A2 = TRUE))
		  ) AND waiting_for_rep OF BATT_A2
		THEN priority OF OPTIONS <-- rep_priority OF BATT_A2;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF BATT_A2 = TRUE)
		   OR (failF OF BATT_A2 = TRUE))) AND waiting_for_rep OF
		  BATT_A2) AND ((0 = 0) OR ((0 > 0) AND (rep_priority OF
		  BATT_A2 = priority OF OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF BATT_A2 <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF BATT_A2 = FALSE) AND ((((NOT failF_FROZEN OF
		  BATT_A2) AND required OF BATT_A2) AND (NOT FALSE)) AND (
		  relevant_evt OF BATT_A2 OR (NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF BATT_A2)
		  INDUCING failF OF BATT_A2 <-- TRUE,
			waiting_for_rep OF BATT_A2 <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF BATT_A2 = TRUE) AND ((repairable_system OF OPTIONS
		  AND (NOT waiting_for_rep OF BATT_A2)) AND (NOT failF_FROZEN
		  OF BATT_A2))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF BATT_A2)
		  INDUCING failF OF BATT_A2 <-- FALSE;

OBJECT BATT_B1 IS_A f_leaf;
	INTERFACE
	  fathers
		= BATTERY_B_lost;
	  triggers
		= BATT_B2;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		= 0.1;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		=  2;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF BATT_B1 = 'fn_fathers_and_trig')
		  AND (((1 > 0) AND (NOT required OF BATTERY_B_lost)) OR FALSE)
		  ) OR ((calculate_required OF BATT_B1 = 'fn_fathers_opp_trig')
		   AND (((1 > 0) AND (NOT required OF BATTERY_B_lost)) OR
		  FALSE))) OR ((calculate_required OF BATT_B1 =
		  'opposite_to_S_trig') AND FALSE)) OR ((calculate_required OF
		  BATT_B1 = 'equal_to_S_trig') AND TRUE)) OR (
		  calculate_required OF BATT_B1 = 'always_false')
		THEN required OF BATT_B1 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF BATT_B1 AND (((force_relevant_events
		  OF BATT_B1 OR (relevant_evt OF BATTERY_B_lost AND (NOT S OF
		  BATTERY_B_lost))) OR ((trimming_option OF OPTIONS =
		  'according_to_article') AND (NOT S OF BATT_B2))) OR ((
		  trimming_option OF OPTIONS = 'maximum') AND (relevant_evt OF
		  BATT_B2 AND (NOT S OF BATT_B2))))
		THEN relevant_evt OF BATT_B1 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF BATT_B1 <-- S OF BATT_B1;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF BATT_B1 = TRUE) OR (failF OF BATT_B1 = TRUE)
		THEN S OF BATT_B1 <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF BATT_B1 < priority OF OPTIONS)
		  ) AND ((init OF BATT_B1 = TRUE) OR (failF OF BATT_B1 = TRUE))
		  ) AND waiting_for_rep OF BATT_B1
		THEN priority OF OPTIONS <-- rep_priority OF BATT_B1;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF BATT_B1 = TRUE)
		   OR (failF OF BATT_B1 = TRUE))) AND waiting_for_rep OF
		  BATT_B1) AND ((0 = 0) OR ((0 > 0) AND (rep_priority OF
		  BATT_B1 = priority OF OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF BATT_B1 <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF BATT_B1 = FALSE) AND ((((NOT failF_FROZEN OF
		  BATT_B1) AND required OF BATT_B1) AND (NOT FALSE)) AND (
		  relevant_evt OF BATT_B1 OR (NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF BATT_B1)
		  INDUCING failF OF BATT_B1 <-- TRUE,
			waiting_for_rep OF BATT_B1 <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF BATT_B1 = TRUE) AND ((repairable_system OF OPTIONS
		  AND (NOT waiting_for_rep OF BATT_B1)) AND (NOT failF_FROZEN
		  OF BATT_B1))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF BATT_B1)
		  INDUCING failF OF BATT_B1 <-- FALSE;

OBJECT BATT_B2 IS_A f_leaf;
	INTERFACE
	  fathers
		= BATTERY_B_lost;
	  triggered_by
		= BATT_B1;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		= 0.1;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		=  2;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF BATT_B2 = 'fn_fathers_and_trig')
		  AND (((1 > 0) AND (NOT required OF BATTERY_B_lost)) OR (NOT
		  S OF BATT_B1))) OR ((calculate_required OF BATT_B2 =
		  'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT required OF
		  BATTERY_B_lost)) OR S OF BATT_B1))) OR ((calculate_required
		  OF BATT_B2 = 'opposite_to_S_trig') AND S OF BATT_B1)) OR ((
		  calculate_required OF BATT_B2 = 'equal_to_S_trig') AND (NOT
		  S OF BATT_B1))) OR (calculate_required OF BATT_B2 =
		  'always_false')
		THEN required OF BATT_B2 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF BATT_B2 AND (((force_relevant_events
		  OF BATT_B2 OR (relevant_evt OF BATTERY_B_lost AND (NOT S OF
		  BATTERY_B_lost))) OR ((trimming_option OF OPTIONS =
		  'according_to_article') AND FALSE)) OR ((trimming_option OF
		  OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF BATT_B2 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF BATT_B2 <-- S OF BATT_B2;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF BATT_B2 = TRUE) OR (failF OF BATT_B2 = TRUE)
		THEN S OF BATT_B2 <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF BATT_B2 < priority OF OPTIONS)
		  ) AND ((init OF BATT_B2 = TRUE) OR (failF OF BATT_B2 = TRUE))
		  ) AND waiting_for_rep OF BATT_B2
		THEN priority OF OPTIONS <-- rep_priority OF BATT_B2;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF BATT_B2 = TRUE)
		   OR (failF OF BATT_B2 = TRUE))) AND waiting_for_rep OF
		  BATT_B2) AND ((0 = 0) OR ((0 > 0) AND (rep_priority OF
		  BATT_B2 = priority OF OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF BATT_B2 <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF BATT_B2 = FALSE) AND ((((NOT failF_FROZEN OF
		  BATT_B2) AND required OF BATT_B2) AND (NOT FALSE)) AND (
		  relevant_evt OF BATT_B2 OR (NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF BATT_B2)
		  INDUCING failF OF BATT_B2 <-- TRUE,
			waiting_for_rep OF BATT_B2 <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF BATT_B2 = TRUE) AND ((repairable_system OF OPTIONS
		  AND (NOT waiting_for_rep OF BATT_B2)) AND (NOT failF_FROZEN
		  OF BATT_B2))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF BATT_B2)
		  INDUCING failF OF BATT_B2 <-- FALSE;

OBJECT CB_LGD2_unable IS_A then_gate;
	INTERFACE
	  fathers
		= RC_CB_LGD2_;
	  first
		= LBA_lost;
	  second
		= loss_of_supply_by_TS;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	CONSTANT
	  step_down
		DOMAIN 'rep_first' 'rep_second' 'rep_any' 'rep_all'
		= 'rep_any';
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF CB_LGD2_unable =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  RC_CB_LGD2_)) OR FALSE)) OR ((calculate_required OF
		  CB_LGD2_unable = 'fn_fathers_opp_trig') AND (((1 > 0) AND (
		  NOT required OF RC_CB_LGD2_)) OR FALSE))) OR ((
		  calculate_required OF CB_LGD2_unable = 'opposite_to_S_trig')
		  AND FALSE)) OR ((calculate_required OF CB_LGD2_unable =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  CB_LGD2_unable = 'always_false')
		THEN required OF CB_LGD2_unable <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF CB_LGD2_unable AND (((
		  force_relevant_events OF CB_LGD2_unable OR (relevant_evt OF
		  RC_CB_LGD2_ AND (NOT S OF RC_CB_LGD2_))) OR ((
		  trimming_option OF OPTIONS = 'according_to_article') AND
		  FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF CB_LGD2_unable <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF CB_LGD2_unable <-- S OF CB_LGD2_unable;
	  xx25
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF ((S OF loss_of_supply_by_TS AND S OF LBA_lost) AND already_S
		  OF LBA_lost) AND (NOT already_S OF loss_of_supply_by_TS)
		THEN S OF CB_LGD2_unable <-- TRUE;
	  xx26
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF already_S OF CB_LGD2_unable AND (((((step_down OF
		  CB_LGD2_unable = 'rep_first') AND S OF LBA_lost) OR ((
		  step_down OF CB_LGD2_unable = 'rep_second') AND S OF
		  loss_of_supply_by_TS)) OR ((step_down OF CB_LGD2_unable =
		  'rep_all') AND (S OF LBA_lost OR S OF loss_of_supply_by_TS)))
		   OR ((step_down OF CB_LGD2_unable = 'rep_any') AND (S OF
		  LBA_lost AND S OF loss_of_supply_by_TS)))
		THEN S OF CB_LGD2_unable <-- TRUE;

OBJECT CB_LGF2_unable IS_A then_gate;
	INTERFACE
	  fathers
		= RC_CB_LGF2_;
	  first
		= LBB_lost;
	  second
		= loss_of_supply_by_TS1;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	CONSTANT
	  step_down
		DOMAIN 'rep_first' 'rep_second' 'rep_any' 'rep_all'
		= 'rep_any';
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF CB_LGF2_unable =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  RC_CB_LGF2_)) OR FALSE)) OR ((calculate_required OF
		  CB_LGF2_unable = 'fn_fathers_opp_trig') AND (((1 > 0) AND (
		  NOT required OF RC_CB_LGF2_)) OR FALSE))) OR ((
		  calculate_required OF CB_LGF2_unable = 'opposite_to_S_trig')
		  AND FALSE)) OR ((calculate_required OF CB_LGF2_unable =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  CB_LGF2_unable = 'always_false')
		THEN required OF CB_LGF2_unable <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF CB_LGF2_unable AND (((
		  force_relevant_events OF CB_LGF2_unable OR (relevant_evt OF
		  RC_CB_LGF2_ AND (NOT S OF RC_CB_LGF2_))) OR ((
		  trimming_option OF OPTIONS = 'according_to_article') AND
		  FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF CB_LGF2_unable <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF CB_LGF2_unable <-- S OF CB_LGF2_unable;
	  xx25
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF ((S OF loss_of_supply_by_TS1 AND S OF LBB_lost) AND
		  already_S OF LBB_lost) AND (NOT already_S OF
		  loss_of_supply_by_TS1)
		THEN S OF CB_LGF2_unable <-- TRUE;
	  xx26
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF already_S OF CB_LGF2_unable AND (((((step_down OF
		  CB_LGF2_unable = 'rep_first') AND S OF LBB_lost) OR ((
		  step_down OF CB_LGF2_unable = 'rep_second') AND S OF
		  loss_of_supply_by_TS1)) OR ((step_down OF CB_LGF2_unable =
		  'rep_all') AND (S OF LBB_lost OR S OF loss_of_supply_by_TS1))
		  ) OR ((step_down OF CB_LGF2_unable = 'rep_any') AND (S OF
		  LBB_lost AND S OF loss_of_supply_by_TS1)))
		THEN S OF CB_LGF2_unable <-- TRUE;

OBJECT CB_LHA12_unable IS_A then_gate;
	INTERFACE
	  fathers
		= RC_CB_LHA2_ RO_CB_LHA1_ RO_CB_LHA2_;
	  first
		= LBA_lost;
	  second
		= loss_of_supply_by_LGD;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	CONSTANT
	  step_down
		DOMAIN 'rep_first' 'rep_second' 'rep_any' 'rep_all'
		= 'rep_any';
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF CB_LHA12_unable =
		  'fn_fathers_and_trig') AND (((3 > 0) AND (((NOT required OF
		  RC_CB_LHA2_) AND (NOT required OF RO_CB_LHA1_)) AND (NOT
		  required OF RO_CB_LHA2_))) OR FALSE)) OR ((
		  calculate_required OF CB_LHA12_unable =
		  'fn_fathers_opp_trig') AND (((3 > 0) AND (((NOT required OF
		  RC_CB_LHA2_) AND (NOT required OF RO_CB_LHA1_)) AND (NOT
		  required OF RO_CB_LHA2_))) OR FALSE))) OR ((
		  calculate_required OF CB_LHA12_unable = 'opposite_to_S_trig')
		   AND FALSE)) OR ((calculate_required OF CB_LHA12_unable =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  CB_LHA12_unable = 'always_false')
		THEN required OF CB_LHA12_unable <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF CB_LHA12_unable AND (((
		  force_relevant_events OF CB_LHA12_unable OR (((relevant_evt
		  OF RC_CB_LHA2_ AND (NOT S OF RC_CB_LHA2_)) OR (relevant_evt
		  OF RO_CB_LHA1_ AND (NOT S OF RO_CB_LHA1_))) OR (relevant_evt
		  OF RO_CB_LHA2_ AND (NOT S OF RO_CB_LHA2_)))) OR ((
		  trimming_option OF OPTIONS = 'according_to_article') AND
		  FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF CB_LHA12_unable <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF CB_LHA12_unable <-- S OF CB_LHA12_unable;
	  xx25
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF ((S OF loss_of_supply_by_LGD AND S OF LBA_lost) AND
		  already_S OF LBA_lost) AND (NOT already_S OF
		  loss_of_supply_by_LGD)
		THEN S OF CB_LHA12_unable <-- TRUE;
	  xx26
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF already_S OF CB_LHA12_unable AND (((((step_down OF
		  CB_LHA12_unable = 'rep_first') AND S OF LBA_lost) OR ((
		  step_down OF CB_LHA12_unable = 'rep_second') AND S OF
		  loss_of_supply_by_LGD)) OR ((step_down OF CB_LHA12_unable =
		  'rep_all') AND (S OF LBA_lost OR S OF loss_of_supply_by_LGD))
		  ) OR ((step_down OF CB_LHA12_unable = 'rep_any') AND (S OF
		  LBA_lost AND S OF loss_of_supply_by_LGD)))
		THEN S OF CB_LHA12_unable <-- TRUE;

OBJECT CB_LHA3_unable IS_A then_gate;
	INTERFACE
	  fathers
		= RC_CB_LHA3_;
	  first
		= LBA_lost;
	  second
		= loss_of_supply_by_DGA;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	CONSTANT
	  step_down
		DOMAIN 'rep_first' 'rep_second' 'rep_any' 'rep_all'
		= 'rep_any';
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF CB_LHA3_unable =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  RC_CB_LHA3_)) OR FALSE)) OR ((calculate_required OF
		  CB_LHA3_unable = 'fn_fathers_opp_trig') AND (((1 > 0) AND (
		  NOT required OF RC_CB_LHA3_)) OR FALSE))) OR ((
		  calculate_required OF CB_LHA3_unable = 'opposite_to_S_trig')
		  AND FALSE)) OR ((calculate_required OF CB_LHA3_unable =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  CB_LHA3_unable = 'always_false')
		THEN required OF CB_LHA3_unable <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF CB_LHA3_unable AND (((
		  force_relevant_events OF CB_LHA3_unable OR (relevant_evt OF
		  RC_CB_LHA3_ AND (NOT S OF RC_CB_LHA3_))) OR ((
		  trimming_option OF OPTIONS = 'according_to_article') AND
		  FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF CB_LHA3_unable <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF CB_LHA3_unable <-- S OF CB_LHA3_unable;
	  xx25
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF ((S OF loss_of_supply_by_DGA AND S OF LBA_lost) AND
		  already_S OF LBA_lost) AND (NOT already_S OF
		  loss_of_supply_by_DGA)
		THEN S OF CB_LHA3_unable <-- TRUE;
	  xx26
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF already_S OF CB_LHA3_unable AND (((((step_down OF
		  CB_LHA3_unable = 'rep_first') AND S OF LBA_lost) OR ((
		  step_down OF CB_LHA3_unable = 'rep_second') AND S OF
		  loss_of_supply_by_DGA)) OR ((step_down OF CB_LHA3_unable =
		  'rep_all') AND (S OF LBA_lost OR S OF loss_of_supply_by_DGA))
		  ) OR ((step_down OF CB_LHA3_unable = 'rep_any') AND (S OF
		  LBA_lost AND S OF loss_of_supply_by_DGA)))
		THEN S OF CB_LHA3_unable <-- TRUE;

OBJECT CB_LHB12_unable IS_A then_gate;
	INTERFACE
	  fathers
		= RC_CB_LHB2_ RO_CB_LHB1_;
	  first
		= LBB_lost;
	  second
		= loss_of_supply_by_LGF;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	CONSTANT
	  step_down
		DOMAIN 'rep_first' 'rep_second' 'rep_any' 'rep_all'
		= 'rep_any';
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF CB_LHB12_unable =
		  'fn_fathers_and_trig') AND (((2 > 0) AND ((NOT required OF
		  RC_CB_LHB2_) AND (NOT required OF RO_CB_LHB1_))) OR FALSE))
		  OR ((calculate_required OF CB_LHB12_unable =
		  'fn_fathers_opp_trig') AND (((2 > 0) AND ((NOT required OF
		  RC_CB_LHB2_) AND (NOT required OF RO_CB_LHB1_))) OR FALSE)))
		  OR ((calculate_required OF CB_LHB12_unable =
		  'opposite_to_S_trig') AND FALSE)) OR ((calculate_required OF
		  CB_LHB12_unable = 'equal_to_S_trig') AND TRUE)) OR (
		  calculate_required OF CB_LHB12_unable = 'always_false')
		THEN required OF CB_LHB12_unable <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF CB_LHB12_unable AND (((
		  force_relevant_events OF CB_LHB12_unable OR ((relevant_evt
		  OF RC_CB_LHB2_ AND (NOT S OF RC_CB_LHB2_)) OR (relevant_evt
		  OF RO_CB_LHB1_ AND (NOT S OF RO_CB_LHB1_)))) OR ((
		  trimming_option OF OPTIONS = 'according_to_article') AND
		  FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF CB_LHB12_unable <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF CB_LHB12_unable <-- S OF CB_LHB12_unable;
	  xx25
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF ((S OF loss_of_supply_by_LGF AND S OF LBB_lost) AND
		  already_S OF LBB_lost) AND (NOT already_S OF
		  loss_of_supply_by_LGF)
		THEN S OF CB_LHB12_unable <-- TRUE;
	  xx26
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF already_S OF CB_LHB12_unable AND (((((step_down OF
		  CB_LHB12_unable = 'rep_first') AND S OF LBB_lost) OR ((
		  step_down OF CB_LHB12_unable = 'rep_second') AND S OF
		  loss_of_supply_by_LGF)) OR ((step_down OF CB_LHB12_unable =
		  'rep_all') AND (S OF LBB_lost OR S OF loss_of_supply_by_LGF))
		  ) OR ((step_down OF CB_LHB12_unable = 'rep_any') AND (S OF
		  LBB_lost AND S OF loss_of_supply_by_LGF)))
		THEN S OF CB_LHB12_unable <-- TRUE;

OBJECT CCF_DG IS_A f_leaf;
	INTERFACE
	  fathers
		= DGA_lost DGB_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  400;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 5e-05;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF CCF_DG = 'fn_fathers_and_trig')
		  AND (((2 > 0) AND ((NOT required OF DGA_lost) AND (NOT
		  required OF DGB_lost))) OR FALSE)) OR ((calculate_required
		  OF CCF_DG = 'fn_fathers_opp_trig') AND (((2 > 0) AND ((NOT
		  required OF DGA_lost) AND (NOT required OF DGB_lost))) OR
		  FALSE))) OR ((calculate_required OF CCF_DG =
		  'opposite_to_S_trig') AND FALSE)) OR ((calculate_required OF
		  CCF_DG = 'equal_to_S_trig') AND TRUE)) OR (
		  calculate_required OF CCF_DG = 'always_false')
		THEN required OF CCF_DG <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF CCF_DG AND (((force_relevant_events OF
		  CCF_DG OR ((relevant_evt OF DGA_lost AND (NOT S OF DGA_lost))
		   OR (relevant_evt OF DGB_lost AND (NOT S OF DGB_lost)))) OR (
		  (trimming_option OF OPTIONS = 'according_to_article') AND
		  FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF CCF_DG <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF CCF_DG <-- S OF CCF_DG;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF CCF_DG = TRUE) OR (failF OF CCF_DG = TRUE)
		THEN S OF CCF_DG <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF CCF_DG < priority OF OPTIONS))
		   AND ((init OF CCF_DG = TRUE) OR (failF OF CCF_DG = TRUE)))
		  AND waiting_for_rep OF CCF_DG
		THEN priority OF OPTIONS <-- rep_priority OF CCF_DG;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF CCF_DG = TRUE)
		  OR (failF OF CCF_DG = TRUE))) AND waiting_for_rep OF CCF_DG)
		  AND ((0 = 0) OR ((0 > 0) AND (rep_priority OF CCF_DG =
		  priority OF OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF CCF_DG <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF CCF_DG = FALSE) AND ((((NOT failF_FROZEN OF CCF_DG)
		   AND required OF CCF_DG) AND (NOT FALSE)) AND (relevant_evt
		  OF CCF_DG OR (NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF CCF_DG)
		  INDUCING failF OF CCF_DG <-- TRUE,
			waiting_for_rep OF CCF_DG <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF CCF_DG = TRUE) AND ((repairable_system OF OPTIONS
		  AND (NOT waiting_for_rep OF CCF_DG)) AND (NOT failF_FROZEN
		  OF CCF_DG))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF CCF_DG)
		  INDUCING failF OF CCF_DG <-- FALSE;

OBJECT CCF_GEV_LGR IS_A f_leaf;
	INTERFACE
	  fathers
		= loss_of_supply_by_GEV loss_of_supply_by_LGR;
	  rep_team
		= repair_constraint;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  200;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 1e-06;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF CCF_GEV_LGR =
		  'fn_fathers_and_trig') AND (((2 > 0) AND ((NOT required OF
		  loss_of_supply_by_GEV) AND (NOT required OF
		  loss_of_supply_by_LGR))) OR FALSE)) OR ((calculate_required
		  OF CCF_GEV_LGR = 'fn_fathers_opp_trig') AND (((2 > 0) AND ((
		  NOT required OF loss_of_supply_by_GEV) AND (NOT required OF
		  loss_of_supply_by_LGR))) OR FALSE))) OR ((calculate_required
		  OF CCF_GEV_LGR = 'opposite_to_S_trig') AND FALSE)) OR ((
		  calculate_required OF CCF_GEV_LGR = 'equal_to_S_trig') AND
		  TRUE)) OR (calculate_required OF CCF_GEV_LGR =
		  'always_false')
		THEN required OF CCF_GEV_LGR <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF CCF_GEV_LGR AND (((
		  force_relevant_events OF CCF_GEV_LGR OR ((relevant_evt OF
		  loss_of_supply_by_GEV AND (NOT S OF loss_of_supply_by_GEV))
		  OR (relevant_evt OF loss_of_supply_by_LGR AND (NOT S OF
		  loss_of_supply_by_LGR)))) OR ((trimming_option OF OPTIONS =
		  'according_to_article') AND FALSE)) OR ((trimming_option OF
		  OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF CCF_GEV_LGR <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF CCF_GEV_LGR <-- S OF CCF_GEV_LGR;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF CCF_GEV_LGR = TRUE) OR (failF OF CCF_GEV_LGR = TRUE)
		THEN S OF CCF_GEV_LGR <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((1 > 0) AND (rep_priority OF CCF_GEV_LGR < priority OF
		  OPTIONS)) AND ((init OF CCF_GEV_LGR = TRUE) OR (failF OF
		  CCF_GEV_LGR = TRUE))) AND waiting_for_rep OF CCF_GEV_LGR
		THEN priority OF OPTIONS <-- rep_priority OF CCF_GEV_LGR;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF CCF_GEV_LGR =
		  TRUE) OR (failF OF CCF_GEV_LGR = TRUE))) AND waiting_for_rep
		  OF CCF_GEV_LGR) AND ((1 = 0) OR ((1 > 0) AND (rep_priority
		  OF CCF_GEV_LGR = priority OF OPTIONS)))) AND ((
		  nb_avail_repairmen OF repair_constraint > 0) AND at_work OF
		  repair_constraint)
		THEN waiting_for_rep OF CCF_GEV_LGR <-- FALSE,
		  nb_avail_repairmen OF repair_constraint <-- (
		  nb_avail_repairmen OF repair_constraint - 1);
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF CCF_GEV_LGR = FALSE) AND ((((NOT failF_FROZEN OF
		  CCF_GEV_LGR) AND required OF CCF_GEV_LGR) AND (NOT FALSE))
		  AND (relevant_evt OF CCF_GEV_LGR OR (NOT trimming OF OPTIONS)
		  ))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF CCF_GEV_LGR)
		  INDUCING failF OF CCF_GEV_LGR <-- TRUE,
			waiting_for_rep OF CCF_GEV_LGR <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF CCF_GEV_LGR = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF CCF_GEV_LGR)) AND (NOT
		  failF_FROZEN OF CCF_GEV_LGR))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF CCF_GEV_LGR)
		  INDUCING failF OF CCF_GEV_LGR <-- FALSE,
			nb_avail_repairmen OF repair_constraint <-- (
			nb_avail_repairmen OF repair_constraint + 1);

OBJECT DGA_long IS_A f_leaf;
	INTERFACE
	  fathers
		= DGA_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  200;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 0.0005;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF DGA_long = 'fn_fathers_and_trig')
		  AND (((1 > 0) AND (NOT required OF DGA_lost)) OR FALSE)) OR (
		  (calculate_required OF DGA_long = 'fn_fathers_opp_trig') AND
		  (((1 > 0) AND (NOT required OF DGA_lost)) OR FALSE))) OR ((
		  calculate_required OF DGA_long = 'opposite_to_S_trig') AND
		  FALSE)) OR ((calculate_required OF DGA_long =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  DGA_long = 'always_false')
		THEN required OF DGA_long <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF DGA_long AND (((force_relevant_events
		  OF DGA_long OR (relevant_evt OF DGA_lost AND (NOT S OF
		  DGA_lost))) OR ((trimming_option OF OPTIONS =
		  'according_to_article') AND FALSE)) OR ((trimming_option OF
		  OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF DGA_long <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF DGA_long <-- S OF DGA_long;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF DGA_long = TRUE) OR (failF OF DGA_long = TRUE)
		THEN S OF DGA_long <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF DGA_long < priority OF
		  OPTIONS)) AND ((init OF DGA_long = TRUE) OR (failF OF
		  DGA_long = TRUE))) AND waiting_for_rep OF DGA_long
		THEN priority OF OPTIONS <-- rep_priority OF DGA_long;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF DGA_long =
		  TRUE) OR (failF OF DGA_long = TRUE))) AND waiting_for_rep OF
		  DGA_long) AND ((0 = 0) OR ((0 > 0) AND (rep_priority OF
		  DGA_long = priority OF OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF DGA_long <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF DGA_long = FALSE) AND ((((NOT failF_FROZEN OF
		  DGA_long) AND required OF DGA_long) AND (NOT FALSE)) AND (
		  relevant_evt OF DGA_long OR (NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF DGA_long)
		  INDUCING failF OF DGA_long <-- TRUE,
			waiting_for_rep OF DGA_long <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF DGA_long = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF DGA_long)) AND (NOT
		  failF_FROZEN OF DGA_long))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF DGA_long)
		  INDUCING failF OF DGA_long <-- FALSE;

OBJECT DGA_lost IS_A or_gate;
	INTERFACE
	  sons
		= CCF_DG DGA_long DGA_short demand_CCF_DG demand_DGA;
	  fathers
		= loss_of_supply_by_DGA;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF DGA_lost = 'fn_fathers_and_trig')
		  AND (((1 > 0) AND (NOT required OF loss_of_supply_by_DGA))
		  OR FALSE)) OR ((calculate_required OF DGA_lost =
		  'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT required OF
		  loss_of_supply_by_DGA)) OR FALSE))) OR ((calculate_required
		  OF DGA_lost = 'opposite_to_S_trig') AND FALSE)) OR ((
		  calculate_required OF DGA_lost = 'equal_to_S_trig') AND TRUE)
		  ) OR (calculate_required OF DGA_lost = 'always_false')
		THEN required OF DGA_lost <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF DGA_lost AND (((force_relevant_events
		  OF DGA_lost OR (relevant_evt OF loss_of_supply_by_DGA AND (
		  NOT S OF loss_of_supply_by_DGA))) OR ((trimming_option OF
		  OPTIONS = 'according_to_article') AND FALSE)) OR ((
		  trimming_option OF OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF DGA_lost <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF DGA_lost <-- S OF DGA_lost;
	  xx29
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF (((S OF CCF_DG OR S OF DGA_long) OR S OF DGA_short) OR S OF
		  demand_CCF_DG) OR S OF demand_DGA
		THEN S OF DGA_lost <-- TRUE;

OBJECT DGA_short IS_A f_leaf;
	INTERFACE
	  fathers
		= DGA_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  10;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 0.002;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF DGA_short = 'fn_fathers_and_trig')
		   AND (((1 > 0) AND (NOT required OF DGA_lost)) OR FALSE)) OR
		  ((calculate_required OF DGA_short = 'fn_fathers_opp_trig')
		  AND (((1 > 0) AND (NOT required OF DGA_lost)) OR FALSE))) OR
		  ((calculate_required OF DGA_short = 'opposite_to_S_trig')
		  AND FALSE)) OR ((calculate_required OF DGA_short =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  DGA_short = 'always_false')
		THEN required OF DGA_short <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF DGA_short AND (((force_relevant_events
		  OF DGA_short OR (relevant_evt OF DGA_lost AND (NOT S OF
		  DGA_lost))) OR ((trimming_option OF OPTIONS =
		  'according_to_article') AND FALSE)) OR ((trimming_option OF
		  OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF DGA_short <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF DGA_short <-- S OF DGA_short;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF DGA_short = TRUE) OR (failF OF DGA_short = TRUE)
		THEN S OF DGA_short <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF DGA_short < priority OF
		  OPTIONS)) AND ((init OF DGA_short = TRUE) OR (failF OF
		  DGA_short = TRUE))) AND waiting_for_rep OF DGA_short
		THEN priority OF OPTIONS <-- rep_priority OF DGA_short;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF DGA_short =
		  TRUE) OR (failF OF DGA_short = TRUE))) AND waiting_for_rep
		  OF DGA_short) AND ((0 = 0) OR ((0 > 0) AND (rep_priority OF
		  DGA_short = priority OF OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF DGA_short <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF DGA_short = FALSE) AND ((((NOT failF_FROZEN OF
		  DGA_short) AND required OF DGA_short) AND (NOT FALSE)) AND (
		  relevant_evt OF DGA_short OR (NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF DGA_short)
		  INDUCING failF OF DGA_short <-- TRUE,
			waiting_for_rep OF DGA_short <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF DGA_short = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF DGA_short)) AND (NOT
		  failF_FROZEN OF DGA_short))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF DGA_short)
		  INDUCING failF OF DGA_short <-- FALSE;

OBJECT DGB_long IS_A f_leaf;
	INTERFACE
	  fathers
		= DGB_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  200;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 0.0005;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF DGB_long = 'fn_fathers_and_trig')
		  AND (((1 > 0) AND (NOT required OF DGB_lost)) OR FALSE)) OR (
		  (calculate_required OF DGB_long = 'fn_fathers_opp_trig') AND
		  (((1 > 0) AND (NOT required OF DGB_lost)) OR FALSE))) OR ((
		  calculate_required OF DGB_long = 'opposite_to_S_trig') AND
		  FALSE)) OR ((calculate_required OF DGB_long =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  DGB_long = 'always_false')
		THEN required OF DGB_long <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF DGB_long AND (((force_relevant_events
		  OF DGB_long OR (relevant_evt OF DGB_lost AND (NOT S OF
		  DGB_lost))) OR ((trimming_option OF OPTIONS =
		  'according_to_article') AND FALSE)) OR ((trimming_option OF
		  OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF DGB_long <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF DGB_long <-- S OF DGB_long;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF DGB_long = TRUE) OR (failF OF DGB_long = TRUE)
		THEN S OF DGB_long <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF DGB_long < priority OF
		  OPTIONS)) AND ((init OF DGB_long = TRUE) OR (failF OF
		  DGB_long = TRUE))) AND waiting_for_rep OF DGB_long
		THEN priority OF OPTIONS <-- rep_priority OF DGB_long;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF DGB_long =
		  TRUE) OR (failF OF DGB_long = TRUE))) AND waiting_for_rep OF
		  DGB_long) AND ((0 = 0) OR ((0 > 0) AND (rep_priority OF
		  DGB_long = priority OF OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF DGB_long <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF DGB_long = FALSE) AND ((((NOT failF_FROZEN OF
		  DGB_long) AND required OF DGB_long) AND (NOT FALSE)) AND (
		  relevant_evt OF DGB_long OR (NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF DGB_long)
		  INDUCING failF OF DGB_long <-- TRUE,
			waiting_for_rep OF DGB_long <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF DGB_long = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF DGB_long)) AND (NOT
		  failF_FROZEN OF DGB_long))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF DGB_long)
		  INDUCING failF OF DGB_long <-- FALSE;

OBJECT DGB_lost IS_A or_gate;
	INTERFACE
	  sons
		= CCF_DG DGB_long DGB_short demand_CCF_DG demand_DGB;
	  fathers
		= loss_of_supply_by_DGB;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF DGB_lost = 'fn_fathers_and_trig')
		  AND (((1 > 0) AND (NOT required OF loss_of_supply_by_DGB))
		  OR FALSE)) OR ((calculate_required OF DGB_lost =
		  'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT required OF
		  loss_of_supply_by_DGB)) OR FALSE))) OR ((calculate_required
		  OF DGB_lost = 'opposite_to_S_trig') AND FALSE)) OR ((
		  calculate_required OF DGB_lost = 'equal_to_S_trig') AND TRUE)
		  ) OR (calculate_required OF DGB_lost = 'always_false')
		THEN required OF DGB_lost <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF DGB_lost AND (((force_relevant_events
		  OF DGB_lost OR (relevant_evt OF loss_of_supply_by_DGB AND (
		  NOT S OF loss_of_supply_by_DGB))) OR ((trimming_option OF
		  OPTIONS = 'according_to_article') AND FALSE)) OR ((
		  trimming_option OF OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF DGB_lost <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF DGB_lost <-- S OF DGB_lost;
	  xx29
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF (((S OF CCF_DG OR S OF DGB_long) OR S OF DGB_short) OR S OF
		  demand_CCF_DG) OR S OF demand_DGB
		THEN S OF DGB_lost <-- TRUE;

OBJECT DGB_short IS_A f_leaf;
	INTERFACE
	  fathers
		= DGB_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  10;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 0.002;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF DGB_short = 'fn_fathers_and_trig')
		   AND (((1 > 0) AND (NOT required OF DGB_lost)) OR FALSE)) OR
		  ((calculate_required OF DGB_short = 'fn_fathers_opp_trig')
		  AND (((1 > 0) AND (NOT required OF DGB_lost)) OR FALSE))) OR
		  ((calculate_required OF DGB_short = 'opposite_to_S_trig')
		  AND FALSE)) OR ((calculate_required OF DGB_short =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  DGB_short = 'always_false')
		THEN required OF DGB_short <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF DGB_short AND (((force_relevant_events
		  OF DGB_short OR (relevant_evt OF DGB_lost AND (NOT S OF
		  DGB_lost))) OR ((trimming_option OF OPTIONS =
		  'according_to_article') AND FALSE)) OR ((trimming_option OF
		  OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF DGB_short <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF DGB_short <-- S OF DGB_short;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF DGB_short = TRUE) OR (failF OF DGB_short = TRUE)
		THEN S OF DGB_short <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF DGB_short < priority OF
		  OPTIONS)) AND ((init OF DGB_short = TRUE) OR (failF OF
		  DGB_short = TRUE))) AND waiting_for_rep OF DGB_short
		THEN priority OF OPTIONS <-- rep_priority OF DGB_short;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF DGB_short =
		  TRUE) OR (failF OF DGB_short = TRUE))) AND waiting_for_rep
		  OF DGB_short) AND ((0 = 0) OR ((0 > 0) AND (rep_priority OF
		  DGB_short = priority OF OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF DGB_short <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF DGB_short = FALSE) AND ((((NOT failF_FROZEN OF
		  DGB_short) AND required OF DGB_short) AND (NOT FALSE)) AND (
		  relevant_evt OF DGB_short OR (NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF DGB_short)
		  INDUCING failF OF DGB_short <-- TRUE,
			waiting_for_rep OF DGB_short <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF DGB_short = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF DGB_short)) AND (NOT
		  failF_FROZEN OF DGB_short))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF DGB_short)
		  INDUCING failF OF DGB_short <-- FALSE;

OBJECT GEV IS_A f_leaf;
	INTERFACE
	  fathers
		= SH_GEV_or_LGR;
	  rep_team
		= repair_constraint;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  5;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 2e-05;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF GEV = 'fn_fathers_and_trig') AND (
		  ((1 > 0) AND (NOT required OF SH_GEV_or_LGR)) OR FALSE)) OR (
		  (calculate_required OF GEV = 'fn_fathers_opp_trig') AND (((1
		  > 0) AND (NOT required OF SH_GEV_or_LGR)) OR FALSE))) OR ((
		  calculate_required OF GEV = 'opposite_to_S_trig') AND FALSE))
		   OR ((calculate_required OF GEV = 'equal_to_S_trig') AND
		  TRUE)) OR (calculate_required OF GEV = 'always_false')
		THEN required OF GEV <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF GEV AND (((force_relevant_events OF
		  GEV OR (relevant_evt OF SH_GEV_or_LGR AND (NOT S OF
		  SH_GEV_or_LGR))) OR ((trimming_option OF OPTIONS =
		  'according_to_article') AND FALSE)) OR ((trimming_option OF
		  OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF GEV <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF GEV <-- S OF GEV;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF GEV = TRUE) OR (failF OF GEV = TRUE)
		THEN S OF GEV <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((1 > 0) AND (rep_priority OF GEV < priority OF OPTIONS))
		  AND ((init OF GEV = TRUE) OR (failF OF GEV = TRUE))) AND
		  waiting_for_rep OF GEV
		THEN priority OF OPTIONS <-- rep_priority OF GEV;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF GEV = TRUE) OR
		  (failF OF GEV = TRUE))) AND waiting_for_rep OF GEV) AND ((1
		  = 0) OR ((1 > 0) AND (rep_priority OF GEV = priority OF
		  OPTIONS)))) AND ((nb_avail_repairmen OF repair_constraint >
		  0) AND at_work OF repair_constraint)
		THEN waiting_for_rep OF GEV <-- FALSE,
		  nb_avail_repairmen OF repair_constraint <-- (
		  nb_avail_repairmen OF repair_constraint - 1);
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF GEV = FALSE) AND ((((NOT failF_FROZEN OF GEV) AND
		  required OF GEV) AND (NOT FALSE)) AND (relevant_evt OF GEV
		  OR (NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF GEV)
		  INDUCING failF OF GEV <-- TRUE,
			waiting_for_rep OF GEV <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF GEV = TRUE) AND ((repairable_system OF OPTIONS AND
		  (NOT waiting_for_rep OF GEV)) AND (NOT failF_FROZEN OF GEV))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF GEV)
		  INDUCING failF OF GEV <-- FALSE,
			nb_avail_repairmen OF repair_constraint <-- (
			nb_avail_repairmen OF repair_constraint + 1);

OBJECT GRID IS_A f_leaf;
	INTERFACE
	  fathers
		= OR_14;
	  rep_team
		= repair_constraint;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  10;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 1e-05;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF GRID = 'fn_fathers_and_trig') AND
		  (((1 > 0) AND (NOT required OF OR_14)) OR FALSE)) OR ((
		  calculate_required OF GRID = 'fn_fathers_opp_trig') AND (((1
		  > 0) AND (NOT required OF OR_14)) OR FALSE))) OR ((
		  calculate_required OF GRID = 'opposite_to_S_trig') AND FALSE)
		  ) OR ((calculate_required OF GRID = 'equal_to_S_trig') AND
		  TRUE)) OR (calculate_required OF GRID = 'always_false')
		THEN required OF GRID <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF GRID AND (((force_relevant_events OF
		  GRID OR (relevant_evt OF OR_14 AND (NOT S OF OR_14))) OR ((
		  trimming_option OF OPTIONS = 'according_to_article') AND
		  FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF GRID <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF GRID <-- S OF GRID;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF GRID = TRUE) OR (failF OF GRID = TRUE)
		THEN S OF GRID <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((1 > 0) AND (rep_priority OF GRID < priority OF OPTIONS))
		  AND ((init OF GRID = TRUE) OR (failF OF GRID = TRUE))) AND
		  waiting_for_rep OF GRID
		THEN priority OF OPTIONS <-- rep_priority OF GRID;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF GRID = TRUE)
		  OR (failF OF GRID = TRUE))) AND waiting_for_rep OF GRID) AND
		  ((1 = 0) OR ((1 > 0) AND (rep_priority OF GRID = priority OF
		  OPTIONS)))) AND ((nb_avail_repairmen OF repair_constraint >
		  0) AND at_work OF repair_constraint)
		THEN waiting_for_rep OF GRID <-- FALSE,
		  nb_avail_repairmen OF repair_constraint <-- (
		  nb_avail_repairmen OF repair_constraint - 1);
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF GRID = FALSE) AND ((((NOT failF_FROZEN OF GRID)
		  AND required OF GRID) AND (NOT FALSE)) AND (relevant_evt OF
		  GRID OR (NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF GRID)
		  INDUCING failF OF GRID <-- TRUE,
			waiting_for_rep OF GRID <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF GRID = TRUE) AND ((repairable_system OF OPTIONS
		  AND (NOT waiting_for_rep OF GRID)) AND (NOT failF_FROZEN OF
		  GRID))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF GRID)
		  INDUCING failF OF GRID <-- FALSE,
			nb_avail_repairmen OF repair_constraint <-- (
			nb_avail_repairmen OF repair_constraint + 1);

OBJECT LBA IS_A f_leaf;
	INTERFACE
	  fathers
		= LBA_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  50;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 5e-07;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF LBA = 'fn_fathers_and_trig') AND (
		  ((1 > 0) AND (NOT required OF LBA_lost)) OR FALSE)) OR ((
		  calculate_required OF LBA = 'fn_fathers_opp_trig') AND (((1
		  > 0) AND (NOT required OF LBA_lost)) OR FALSE))) OR ((
		  calculate_required OF LBA = 'opposite_to_S_trig') AND FALSE))
		   OR ((calculate_required OF LBA = 'equal_to_S_trig') AND
		  TRUE)) OR (calculate_required OF LBA = 'always_false')
		THEN required OF LBA <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF LBA AND (((force_relevant_events OF
		  LBA OR (relevant_evt OF LBA_lost AND (NOT S OF LBA_lost)))
		  OR ((trimming_option OF OPTIONS = 'according_to_article')
		  AND FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF LBA <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF LBA <-- S OF LBA;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF LBA = TRUE) OR (failF OF LBA = TRUE)
		THEN S OF LBA <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF LBA < priority OF OPTIONS))
		  AND ((init OF LBA = TRUE) OR (failF OF LBA = TRUE))) AND
		  waiting_for_rep OF LBA
		THEN priority OF OPTIONS <-- rep_priority OF LBA;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF LBA = TRUE) OR
		  (failF OF LBA = TRUE))) AND waiting_for_rep OF LBA) AND ((0
		  = 0) OR ((0 > 0) AND (rep_priority OF LBA = priority OF
		  OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF LBA <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF LBA = FALSE) AND ((((NOT failF_FROZEN OF LBA) AND
		  required OF LBA) AND (NOT FALSE)) AND (relevant_evt OF LBA
		  OR (NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF LBA)
		  INDUCING failF OF LBA <-- TRUE,
			waiting_for_rep OF LBA <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF LBA = TRUE) AND ((repairable_system OF OPTIONS AND
		  (NOT waiting_for_rep OF LBA)) AND (NOT failF_FROZEN OF LBA))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF LBA)
		  INDUCING failF OF LBA <-- FALSE;

OBJECT LBA_by_line1_lost IS_A approx_or_gate;
	INTERFACE
	  sons
		= LGE LKE RDA1 SH_CB_LGE1 SH_CB_RDA1 SH_CB_TUA1 TUA1;
	  fathers
		= LBA_not_fed;
	  triggers
		= LBA_by_others_lost;
	  leaves_sons
		= LGE LKE RDA1 SH_CB_LGE1 SH_CB_RDA1 SH_CB_TUA1 TUA1;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		= 0.1;
	  aggregation
		DOMAIN BOOLEAN
		= TRUE;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  agg_lambda
		DOMAIN REAL
		= 3.9e-06;
	  agg_mu
		DOMAIN REAL
		= 0.078;
	(*FAILURE*)
	ATTRIBUTE
	  failAG
		LABEL "aggregate failure in op. %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF LBA_by_line1_lost =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  LBA_not_fed)) OR FALSE)) OR ((calculate_required OF
		  LBA_by_line1_lost = 'fn_fathers_opp_trig') AND (((1 > 0) AND
		  (NOT required OF LBA_not_fed)) OR FALSE))) OR ((
		  calculate_required OF LBA_by_line1_lost =
		  'opposite_to_S_trig') AND FALSE)) OR ((calculate_required OF
		  LBA_by_line1_lost = 'equal_to_S_trig') AND TRUE)) OR (
		  calculate_required OF LBA_by_line1_lost = 'always_false')
		THEN required OF LBA_by_line1_lost <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF LBA_by_line1_lost AND (((
		  force_relevant_events OF LBA_by_line1_lost OR (relevant_evt
		  OF LBA_not_fed AND (NOT S OF LBA_not_fed))) OR ((
		  trimming_option OF OPTIONS = 'according_to_article') AND (
		  NOT S OF LBA_by_others_lost))) OR ((trimming_option OF
		  OPTIONS = 'maximum') AND (relevant_evt OF LBA_by_others_lost
		  AND (NOT S OF LBA_by_others_lost))))
		THEN relevant_evt OF LBA_by_line1_lost <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF LBA_by_line1_lost <-- S OF LBA_by_line1_lost;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF LBA_by_line1_lost = TRUE) OR (failAG OF
		  LBA_by_line1_lost = TRUE)
		THEN S OF LBA_by_line1_lost <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF LBA_by_line1_lost < priority
		  OF OPTIONS)) AND ((init OF LBA_by_line1_lost = TRUE) OR (
		  failAG OF LBA_by_line1_lost = TRUE))) AND waiting_for_rep OF
		  LBA_by_line1_lost
		THEN priority OF OPTIONS <-- rep_priority OF LBA_by_line1_lost;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF
		  LBA_by_line1_lost = TRUE) OR (failAG OF LBA_by_line1_lost =
		  TRUE))) AND waiting_for_rep OF LBA_by_line1_lost) AND ((0 =
		  0) OR ((0 > 0) AND (rep_priority OF LBA_by_line1_lost =
		  priority OF OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF LBA_by_line1_lost <-- FALSE;
	  xx31
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF (NOT aggregation OF LBA_by_line1_lost) AND ((((((S OF LGE OR
		  S OF LKE) OR S OF RDA1) OR S OF SH_CB_LGE1) OR S OF
		  SH_CB_RDA1) OR S OF SH_CB_TUA1) OR S OF TUA1)
		THEN S OF LBA_by_line1_lost <-- TRUE;
	OCCURRENCE
	  xx32
		GROUP V3_simu_group
		IF (failAG OF LBA_by_line1_lost = FALSE) AND ((aggregation OF
		  LBA_by_line1_lost AND required OF LBA_by_line1_lost) AND (
		  relevant_evt OF LBA_by_line1_lost OR (NOT trimming OF
		  OPTIONS)))
		MAY_OCCUR
		  FAULT failAG
		  LABEL "aggregate failure in op. %OBJECT"
		  DIST EXP (agg_lambda OF LBA_by_line1_lost)
		  INDUCING failAG OF LBA_by_line1_lost <-- TRUE,
			waiting_for_rep OF LBA_by_line1_lost <-- TRUE;
	  xx33
		GROUP V3_simu_group
		IF (failAG OF LBA_by_line1_lost = TRUE) AND ((aggregation OF
		  LBA_by_line1_lost AND repairable_system OF OPTIONS) AND (NOT
		  waiting_for_rep OF LBA_by_line1_lost))
		MAY_OCCUR
		  REPAIR agg_rep
		  DIST EXP (agg_mu OF LBA_by_line1_lost)
		  INDUCING failAG OF LBA_by_line1_lost <-- FALSE;

OBJECT LBA_by_line2_lost IS_A approx_or_gate;
	INTERFACE
	  sons
		= LLA RDA2 SH_CB_LBA2 SH_CB_RDA2 SH_CB_TUA2 TUA2;
	  fathers
		= LBA_by_others_lost;
	  triggers
		= BATTERY_A_lost;
	  leaves_sons
		= LLA RDA2 SH_CB_LBA2 SH_CB_RDA2 SH_CB_TUA2 TUA2;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		= 0.1;
	  aggregation
		DOMAIN BOOLEAN
		= TRUE;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  agg_lambda
		DOMAIN REAL
		= 4.2e-06;
	  agg_mu
		DOMAIN REAL
		= 0.09882353;
	(*FAILURE*)
	ATTRIBUTE
	  failAG
		LABEL "aggregate failure in op. %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF LBA_by_line2_lost =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  LBA_by_others_lost)) OR FALSE)) OR ((calculate_required OF
		  LBA_by_line2_lost = 'fn_fathers_opp_trig') AND (((1 > 0) AND
		  (NOT required OF LBA_by_others_lost)) OR FALSE))) OR ((
		  calculate_required OF LBA_by_line2_lost =
		  'opposite_to_S_trig') AND FALSE)) OR ((calculate_required OF
		  LBA_by_line2_lost = 'equal_to_S_trig') AND TRUE)) OR (
		  calculate_required OF LBA_by_line2_lost = 'always_false')
		THEN required OF LBA_by_line2_lost <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF LBA_by_line2_lost AND (((
		  force_relevant_events OF LBA_by_line2_lost OR (relevant_evt
		  OF LBA_by_others_lost AND (NOT S OF LBA_by_others_lost))) OR
		  ((trimming_option OF OPTIONS = 'according_to_article') AND (
		  NOT S OF BATTERY_A_lost))) OR ((trimming_option OF OPTIONS =
		  'maximum') AND (relevant_evt OF BATTERY_A_lost AND (NOT S OF
		  BATTERY_A_lost))))
		THEN relevant_evt OF LBA_by_line2_lost <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF LBA_by_line2_lost <-- S OF LBA_by_line2_lost;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF LBA_by_line2_lost = TRUE) OR (failAG OF
		  LBA_by_line2_lost = TRUE)
		THEN S OF LBA_by_line2_lost <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF LBA_by_line2_lost < priority
		  OF OPTIONS)) AND ((init OF LBA_by_line2_lost = TRUE) OR (
		  failAG OF LBA_by_line2_lost = TRUE))) AND waiting_for_rep OF
		  LBA_by_line2_lost
		THEN priority OF OPTIONS <-- rep_priority OF LBA_by_line2_lost;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF
		  LBA_by_line2_lost = TRUE) OR (failAG OF LBA_by_line2_lost =
		  TRUE))) AND waiting_for_rep OF LBA_by_line2_lost) AND ((0 =
		  0) OR ((0 > 0) AND (rep_priority OF LBA_by_line2_lost =
		  priority OF OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF LBA_by_line2_lost <-- FALSE;
	  xx31
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF (NOT aggregation OF LBA_by_line2_lost) AND (((((S OF LLA OR
		  S OF RDA2) OR S OF SH_CB_LBA2) OR S OF SH_CB_RDA2) OR S OF
		  SH_CB_TUA2) OR S OF TUA2)
		THEN S OF LBA_by_line2_lost <-- TRUE;
	OCCURRENCE
	  xx32
		GROUP V3_simu_group
		IF (failAG OF LBA_by_line2_lost = FALSE) AND ((aggregation OF
		  LBA_by_line2_lost AND required OF LBA_by_line2_lost) AND (
		  relevant_evt OF LBA_by_line2_lost OR (NOT trimming OF
		  OPTIONS)))
		MAY_OCCUR
		  FAULT failAG
		  LABEL "aggregate failure in op. %OBJECT"
		  DIST EXP (agg_lambda OF LBA_by_line2_lost)
		  INDUCING failAG OF LBA_by_line2_lost <-- TRUE,
			waiting_for_rep OF LBA_by_line2_lost <-- TRUE;
	  xx33
		GROUP V3_simu_group
		IF (failAG OF LBA_by_line2_lost = TRUE) AND ((aggregation OF
		  LBA_by_line2_lost AND repairable_system OF OPTIONS) AND (NOT
		  waiting_for_rep OF LBA_by_line2_lost))
		MAY_OCCUR
		  REPAIR agg_rep
		  DIST EXP (agg_mu OF LBA_by_line2_lost)
		  INDUCING failAG OF LBA_by_line2_lost <-- FALSE;

OBJECT LBA_by_others_lost IS_A and_gate;
	INTERFACE
	  sons
		= BATTERY_A_lost LBA_by_line2_lost;
	  fathers
		= LBA_not_fed;
	  triggered_by
		= LBA_by_line1_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF LBA_by_others_lost =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  LBA_not_fed)) OR (NOT S OF LBA_by_line1_lost))) OR ((
		  calculate_required OF LBA_by_others_lost =
		  'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT required OF
		  LBA_not_fed)) OR S OF LBA_by_line1_lost))) OR ((
		  calculate_required OF LBA_by_others_lost =
		  'opposite_to_S_trig') AND S OF LBA_by_line1_lost)) OR ((
		  calculate_required OF LBA_by_others_lost = 'equal_to_S_trig')
		   AND (NOT S OF LBA_by_line1_lost))) OR (calculate_required
		  OF LBA_by_others_lost = 'always_false')
		THEN required OF LBA_by_others_lost <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF LBA_by_others_lost AND (((
		  force_relevant_events OF LBA_by_others_lost OR (relevant_evt
		  OF LBA_not_fed AND (NOT S OF LBA_not_fed))) OR ((
		  trimming_option OF OPTIONS = 'according_to_article') AND
		  FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF LBA_by_others_lost <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF LBA_by_others_lost <-- S OF
		  LBA_by_others_lost;
	  xx28
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF S OF BATTERY_A_lost AND S OF LBA_by_line2_lost
		THEN S OF LBA_by_others_lost <-- TRUE;

OBJECT LBA_lost IS_A or_gate;
	INTERFACE
	  sons
		= LBA LBA_not_fed SH_CB_LBA1;
	  fathers
		= CB_LGD2_unable CB_LHA12_unable CB_LHA3_unable;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'always_true';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF LBA_lost = 'fn_fathers_and_trig')
		  AND (((3 > 0) AND (((NOT required OF CB_LGD2_unable) AND (
		  NOT required OF CB_LHA12_unable)) AND (NOT required OF
		  CB_LHA3_unable))) OR FALSE)) OR ((calculate_required OF
		  LBA_lost = 'fn_fathers_opp_trig') AND (((3 > 0) AND (((NOT
		  required OF CB_LGD2_unable) AND (NOT required OF
		  CB_LHA12_unable)) AND (NOT required OF CB_LHA3_unable))) OR
		  FALSE))) OR ((calculate_required OF LBA_lost =
		  'opposite_to_S_trig') AND FALSE)) OR ((calculate_required OF
		  LBA_lost = 'equal_to_S_trig') AND TRUE)) OR (
		  calculate_required OF LBA_lost = 'always_false')
		THEN required OF LBA_lost <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF LBA_lost AND (((force_relevant_events
		  OF LBA_lost OR (((relevant_evt OF CB_LGD2_unable AND (NOT S
		  OF CB_LGD2_unable)) OR (relevant_evt OF CB_LHA12_unable AND (
		  NOT S OF CB_LHA12_unable))) OR (relevant_evt OF
		  CB_LHA3_unable AND (NOT S OF CB_LHA3_unable)))) OR ((
		  trimming_option OF OPTIONS = 'according_to_article') AND
		  FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF LBA_lost <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF LBA_lost <-- S OF LBA_lost;
	  xx29
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF (S OF LBA OR S OF LBA_not_fed) OR S OF SH_CB_LBA1
		THEN S OF LBA_lost <-- TRUE;

OBJECT LBA_not_fed IS_A and_gate;
	INTERFACE
	  sons
		= LBA_by_line1_lost LBA_by_others_lost;
	  fathers
		= LBA_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF LBA_not_fed =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  LBA_lost)) OR FALSE)) OR ((calculate_required OF LBA_not_fed
		  = 'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT required OF
		  LBA_lost)) OR FALSE))) OR ((calculate_required OF
		  LBA_not_fed = 'opposite_to_S_trig') AND FALSE)) OR ((
		  calculate_required OF LBA_not_fed = 'equal_to_S_trig') AND
		  TRUE)) OR (calculate_required OF LBA_not_fed =
		  'always_false')
		THEN required OF LBA_not_fed <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF LBA_not_fed AND (((
		  force_relevant_events OF LBA_not_fed OR (relevant_evt OF
		  LBA_lost AND (NOT S OF LBA_lost))) OR ((trimming_option OF
		  OPTIONS = 'according_to_article') AND FALSE)) OR ((
		  trimming_option OF OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF LBA_not_fed <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF LBA_not_fed <-- S OF LBA_not_fed;
	  xx28
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF S OF LBA_by_line1_lost AND S OF LBA_by_others_lost
		THEN S OF LBA_not_fed <-- TRUE;

OBJECT LBB IS_A f_leaf;
	INTERFACE
	  fathers
		= LBB_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  50;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 5e-07;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF LBB = 'fn_fathers_and_trig') AND (
		  ((1 > 0) AND (NOT required OF LBB_lost)) OR FALSE)) OR ((
		  calculate_required OF LBB = 'fn_fathers_opp_trig') AND (((1
		  > 0) AND (NOT required OF LBB_lost)) OR FALSE))) OR ((
		  calculate_required OF LBB = 'opposite_to_S_trig') AND FALSE))
		   OR ((calculate_required OF LBB = 'equal_to_S_trig') AND
		  TRUE)) OR (calculate_required OF LBB = 'always_false')
		THEN required OF LBB <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF LBB AND (((force_relevant_events OF
		  LBB OR (relevant_evt OF LBB_lost AND (NOT S OF LBB_lost)))
		  OR ((trimming_option OF OPTIONS = 'according_to_article')
		  AND FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF LBB <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF LBB <-- S OF LBB;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF LBB = TRUE) OR (failF OF LBB = TRUE)
		THEN S OF LBB <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF LBB < priority OF OPTIONS))
		  AND ((init OF LBB = TRUE) OR (failF OF LBB = TRUE))) AND
		  waiting_for_rep OF LBB
		THEN priority OF OPTIONS <-- rep_priority OF LBB;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF LBB = TRUE) OR
		  (failF OF LBB = TRUE))) AND waiting_for_rep OF LBB) AND ((0
		  = 0) OR ((0 > 0) AND (rep_priority OF LBB = priority OF
		  OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF LBB <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF LBB = FALSE) AND ((((NOT failF_FROZEN OF LBB) AND
		  required OF LBB) AND (NOT FALSE)) AND (relevant_evt OF LBB
		  OR (NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF LBB)
		  INDUCING failF OF LBB <-- TRUE,
			waiting_for_rep OF LBB <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF LBB = TRUE) AND ((repairable_system OF OPTIONS AND
		  (NOT waiting_for_rep OF LBB)) AND (NOT failF_FROZEN OF LBB))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF LBB)
		  INDUCING failF OF LBB <-- FALSE;

OBJECT LBB_by_line1_lost IS_A approx_or_gate;
	INTERFACE
	  sons
		= LKI RDB1 SH_CB_RDB1 SH_CB_TUB1 TUB1;
	  fathers
		= LBB_not_fed;
	  triggers
		= AND_3;
	  leaves_sons
		= LKI RDB1 SH_CB_RDB1 SH_CB_TUB1 TUB1;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		= 0.1;
	  aggregation
		DOMAIN BOOLEAN
		= TRUE;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  agg_lambda
		DOMAIN REAL
		= 3.2e-06;
	  agg_mu
		DOMAIN REAL
		= 0.08533333;
	(*FAILURE*)
	ATTRIBUTE
	  failAG
		LABEL "aggregate failure in op. %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF LBB_by_line1_lost =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  LBB_not_fed)) OR FALSE)) OR ((calculate_required OF
		  LBB_by_line1_lost = 'fn_fathers_opp_trig') AND (((1 > 0) AND
		  (NOT required OF LBB_not_fed)) OR FALSE))) OR ((
		  calculate_required OF LBB_by_line1_lost =
		  'opposite_to_S_trig') AND FALSE)) OR ((calculate_required OF
		  LBB_by_line1_lost = 'equal_to_S_trig') AND TRUE)) OR (
		  calculate_required OF LBB_by_line1_lost = 'always_false')
		THEN required OF LBB_by_line1_lost <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF LBB_by_line1_lost AND (((
		  force_relevant_events OF LBB_by_line1_lost OR (relevant_evt
		  OF LBB_not_fed AND (NOT S OF LBB_not_fed))) OR ((
		  trimming_option OF OPTIONS = 'according_to_article') AND (
		  NOT S OF AND_3))) OR ((trimming_option OF OPTIONS =
		  'maximum') AND (relevant_evt OF AND_3 AND (NOT S OF AND_3))))
		THEN relevant_evt OF LBB_by_line1_lost <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF LBB_by_line1_lost <-- S OF LBB_by_line1_lost;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF LBB_by_line1_lost = TRUE) OR (failAG OF
		  LBB_by_line1_lost = TRUE)
		THEN S OF LBB_by_line1_lost <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF LBB_by_line1_lost < priority
		  OF OPTIONS)) AND ((init OF LBB_by_line1_lost = TRUE) OR (
		  failAG OF LBB_by_line1_lost = TRUE))) AND waiting_for_rep OF
		  LBB_by_line1_lost
		THEN priority OF OPTIONS <-- rep_priority OF LBB_by_line1_lost;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF
		  LBB_by_line1_lost = TRUE) OR (failAG OF LBB_by_line1_lost =
		  TRUE))) AND waiting_for_rep OF LBB_by_line1_lost) AND ((0 =
		  0) OR ((0 > 0) AND (rep_priority OF LBB_by_line1_lost =
		  priority OF OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF LBB_by_line1_lost <-- FALSE;
	  xx31
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF (NOT aggregation OF LBB_by_line1_lost) AND ((((S OF LKI OR S
		  OF RDB1) OR S OF SH_CB_RDB1) OR S OF SH_CB_TUB1) OR S OF
		  TUB1)
		THEN S OF LBB_by_line1_lost <-- TRUE;
	OCCURRENCE
	  xx32
		GROUP V3_simu_group
		IF (failAG OF LBB_by_line1_lost = FALSE) AND ((aggregation OF
		  LBB_by_line1_lost AND required OF LBB_by_line1_lost) AND (
		  relevant_evt OF LBB_by_line1_lost OR (NOT trimming OF
		  OPTIONS)))
		MAY_OCCUR
		  FAULT failAG
		  LABEL "aggregate failure in op. %OBJECT"
		  DIST EXP (agg_lambda OF LBB_by_line1_lost)
		  INDUCING failAG OF LBB_by_line1_lost <-- TRUE,
			waiting_for_rep OF LBB_by_line1_lost <-- TRUE;
	  xx33
		GROUP V3_simu_group
		IF (failAG OF LBB_by_line1_lost = TRUE) AND ((aggregation OF
		  LBB_by_line1_lost AND repairable_system OF OPTIONS) AND (NOT
		  waiting_for_rep OF LBB_by_line1_lost))
		MAY_OCCUR
		  REPAIR agg_rep
		  DIST EXP (agg_mu OF LBB_by_line1_lost)
		  INDUCING failAG OF LBB_by_line1_lost <-- FALSE;

OBJECT LBB_by_line2_lost IS_A approx_or_gate;
	INTERFACE
	  sons
		= LLD RDB2 SH_CB_LBB2 SH_CB_RDB2 SH_CB_TUB2 TUB2;
	  fathers
		= AND_3;
	  triggers
		= BATTERY_B_lost;
	  leaves_sons
		= LLD RDB2 SH_CB_LBB2 SH_CB_RDB2 SH_CB_TUB2 TUB2;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		= 0.1;
	  aggregation
		DOMAIN BOOLEAN
		= TRUE;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  agg_lambda
		DOMAIN REAL
		= 4.2e-06;
	  agg_mu
		DOMAIN REAL
		= 0.09882353;
	(*FAILURE*)
	ATTRIBUTE
	  failAG
		LABEL "aggregate failure in op. %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF LBB_by_line2_lost =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  AND_3)) OR FALSE)) OR ((calculate_required OF
		  LBB_by_line2_lost = 'fn_fathers_opp_trig') AND (((1 > 0) AND
		  (NOT required OF AND_3)) OR FALSE))) OR ((calculate_required
		  OF LBB_by_line2_lost = 'opposite_to_S_trig') AND FALSE)) OR (
		  (calculate_required OF LBB_by_line2_lost = 'equal_to_S_trig')
		   AND TRUE)) OR (calculate_required OF LBB_by_line2_lost =
		  'always_false')
		THEN required OF LBB_by_line2_lost <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF LBB_by_line2_lost AND (((
		  force_relevant_events OF LBB_by_line2_lost OR (relevant_evt
		  OF AND_3 AND (NOT S OF AND_3))) OR ((trimming_option OF
		  OPTIONS = 'according_to_article') AND (NOT S OF
		  BATTERY_B_lost))) OR ((trimming_option OF OPTIONS =
		  'maximum') AND (relevant_evt OF BATTERY_B_lost AND (NOT S OF
		  BATTERY_B_lost))))
		THEN relevant_evt OF LBB_by_line2_lost <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF LBB_by_line2_lost <-- S OF LBB_by_line2_lost;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF LBB_by_line2_lost = TRUE) OR (failAG OF
		  LBB_by_line2_lost = TRUE)
		THEN S OF LBB_by_line2_lost <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF LBB_by_line2_lost < priority
		  OF OPTIONS)) AND ((init OF LBB_by_line2_lost = TRUE) OR (
		  failAG OF LBB_by_line2_lost = TRUE))) AND waiting_for_rep OF
		  LBB_by_line2_lost
		THEN priority OF OPTIONS <-- rep_priority OF LBB_by_line2_lost;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF
		  LBB_by_line2_lost = TRUE) OR (failAG OF LBB_by_line2_lost =
		  TRUE))) AND waiting_for_rep OF LBB_by_line2_lost) AND ((0 =
		  0) OR ((0 > 0) AND (rep_priority OF LBB_by_line2_lost =
		  priority OF OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF LBB_by_line2_lost <-- FALSE;
	  xx31
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF (NOT aggregation OF LBB_by_line2_lost) AND (((((S OF LLD OR
		  S OF RDB2) OR S OF SH_CB_LBB2) OR S OF SH_CB_RDB2) OR S OF
		  SH_CB_TUB2) OR S OF TUB2)
		THEN S OF LBB_by_line2_lost <-- TRUE;
	OCCURRENCE
	  xx32
		GROUP V3_simu_group
		IF (failAG OF LBB_by_line2_lost = FALSE) AND ((aggregation OF
		  LBB_by_line2_lost AND required OF LBB_by_line2_lost) AND (
		  relevant_evt OF LBB_by_line2_lost OR (NOT trimming OF
		  OPTIONS)))
		MAY_OCCUR
		  FAULT failAG
		  LABEL "aggregate failure in op. %OBJECT"
		  DIST EXP (agg_lambda OF LBB_by_line2_lost)
		  INDUCING failAG OF LBB_by_line2_lost <-- TRUE,
			waiting_for_rep OF LBB_by_line2_lost <-- TRUE;
	  xx33
		GROUP V3_simu_group
		IF (failAG OF LBB_by_line2_lost = TRUE) AND ((aggregation OF
		  LBB_by_line2_lost AND repairable_system OF OPTIONS) AND (NOT
		  waiting_for_rep OF LBB_by_line2_lost))
		MAY_OCCUR
		  REPAIR agg_rep
		  DIST EXP (agg_mu OF LBB_by_line2_lost)
		  INDUCING failAG OF LBB_by_line2_lost <-- FALSE;

OBJECT LBB_lost IS_A or_gate;
	INTERFACE
	  sons
		= LBB LBB_not_fed SH_CB_LBB1;
	  fathers
		= CB_LGF2_unable CB_LHB12_unable;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'always_true';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF LBB_lost = 'fn_fathers_and_trig')
		  AND (((2 > 0) AND ((NOT required OF CB_LGF2_unable) AND (NOT
		  required OF CB_LHB12_unable))) OR FALSE)) OR ((
		  calculate_required OF LBB_lost = 'fn_fathers_opp_trig') AND (
		  ((2 > 0) AND ((NOT required OF CB_LGF2_unable) AND (NOT
		  required OF CB_LHB12_unable))) OR FALSE))) OR ((
		  calculate_required OF LBB_lost = 'opposite_to_S_trig') AND
		  FALSE)) OR ((calculate_required OF LBB_lost =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  LBB_lost = 'always_false')
		THEN required OF LBB_lost <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF LBB_lost AND (((force_relevant_events
		  OF LBB_lost OR ((relevant_evt OF CB_LGF2_unable AND (NOT S
		  OF CB_LGF2_unable)) OR (relevant_evt OF CB_LHB12_unable AND (
		  NOT S OF CB_LHB12_unable)))) OR ((trimming_option OF OPTIONS
		  = 'according_to_article') AND FALSE)) OR ((trimming_option
		  OF OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF LBB_lost <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF LBB_lost <-- S OF LBB_lost;
	  xx29
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF (S OF LBB OR S OF LBB_not_fed) OR S OF SH_CB_LBB1
		THEN S OF LBB_lost <-- TRUE;

OBJECT LBB_not_fed IS_A and_gate;
	INTERFACE
	  sons
		= AND_3 LBB_by_line1_lost;
	  fathers
		= LBB_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF LBB_not_fed =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  LBB_lost)) OR FALSE)) OR ((calculate_required OF LBB_not_fed
		  = 'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT required OF
		  LBB_lost)) OR FALSE))) OR ((calculate_required OF
		  LBB_not_fed = 'opposite_to_S_trig') AND FALSE)) OR ((
		  calculate_required OF LBB_not_fed = 'equal_to_S_trig') AND
		  TRUE)) OR (calculate_required OF LBB_not_fed =
		  'always_false')
		THEN required OF LBB_not_fed <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF LBB_not_fed AND (((
		  force_relevant_events OF LBB_not_fed OR (relevant_evt OF
		  LBB_lost AND (NOT S OF LBB_lost))) OR ((trimming_option OF
		  OPTIONS = 'according_to_article') AND FALSE)) OR ((
		  trimming_option OF OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF LBB_not_fed <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF LBB_not_fed <-- S OF LBB_not_fed;
	  xx28
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF S OF AND_3 AND S OF LBB_by_line1_lost
		THEN S OF LBB_not_fed <-- TRUE;

OBJECT LGA IS_A f_leaf;
	INTERFACE
	  fathers
		= loss_of_supply_by_TS;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  50;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 2e-07;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF LGA = 'fn_fathers_and_trig') AND (
		  ((1 > 0) AND (NOT required OF loss_of_supply_by_TS)) OR
		  FALSE)) OR ((calculate_required OF LGA =
		  'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT required OF
		  loss_of_supply_by_TS)) OR FALSE))) OR ((calculate_required
		  OF LGA = 'opposite_to_S_trig') AND FALSE)) OR ((
		  calculate_required OF LGA = 'equal_to_S_trig') AND TRUE)) OR
		  (calculate_required OF LGA = 'always_false')
		THEN required OF LGA <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF LGA AND (((force_relevant_events OF
		  LGA OR (relevant_evt OF loss_of_supply_by_TS AND (NOT S OF
		  loss_of_supply_by_TS))) OR ((trimming_option OF OPTIONS =
		  'according_to_article') AND FALSE)) OR ((trimming_option OF
		  OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF LGA <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF LGA <-- S OF LGA;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF LGA = TRUE) OR (failF OF LGA = TRUE)
		THEN S OF LGA <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF LGA < priority OF OPTIONS))
		  AND ((init OF LGA = TRUE) OR (failF OF LGA = TRUE))) AND
		  waiting_for_rep OF LGA
		THEN priority OF OPTIONS <-- rep_priority OF LGA;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF LGA = TRUE) OR
		  (failF OF LGA = TRUE))) AND waiting_for_rep OF LGA) AND ((0
		  = 0) OR ((0 > 0) AND (rep_priority OF LGA = priority OF
		  OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF LGA <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF LGA = FALSE) AND ((((NOT failF_FROZEN OF LGA) AND
		  required OF LGA) AND (NOT FALSE)) AND (relevant_evt OF LGA
		  OR (NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF LGA)
		  INDUCING failF OF LGA <-- TRUE,
			waiting_for_rep OF LGA <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF LGA = TRUE) AND ((repairable_system OF OPTIONS AND
		  (NOT waiting_for_rep OF LGA)) AND (NOT failF_FROZEN OF LGA))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF LGA)
		  INDUCING failF OF LGA <-- FALSE;

OBJECT LGB IS_A f_leaf;
	INTERFACE
	  fathers
		= loss_of_supply_by_TS1;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  50;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 2e-07;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF LGB = 'fn_fathers_and_trig') AND (
		  ((1 > 0) AND (NOT required OF loss_of_supply_by_TS1)) OR
		  FALSE)) OR ((calculate_required OF LGB =
		  'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT required OF
		  loss_of_supply_by_TS1)) OR FALSE))) OR ((calculate_required
		  OF LGB = 'opposite_to_S_trig') AND FALSE)) OR ((
		  calculate_required OF LGB = 'equal_to_S_trig') AND TRUE)) OR
		  (calculate_required OF LGB = 'always_false')
		THEN required OF LGB <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF LGB AND (((force_relevant_events OF
		  LGB OR (relevant_evt OF loss_of_supply_by_TS1 AND (NOT S OF
		  loss_of_supply_by_TS1))) OR ((trimming_option OF OPTIONS =
		  'according_to_article') AND FALSE)) OR ((trimming_option OF
		  OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF LGB <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF LGB <-- S OF LGB;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF LGB = TRUE) OR (failF OF LGB = TRUE)
		THEN S OF LGB <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF LGB < priority OF OPTIONS))
		  AND ((init OF LGB = TRUE) OR (failF OF LGB = TRUE))) AND
		  waiting_for_rep OF LGB
		THEN priority OF OPTIONS <-- rep_priority OF LGB;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF LGB = TRUE) OR
		  (failF OF LGB = TRUE))) AND waiting_for_rep OF LGB) AND ((0
		  = 0) OR ((0 > 0) AND (rep_priority OF LGB = priority OF
		  OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF LGB <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF LGB = FALSE) AND ((((NOT failF_FROZEN OF LGB) AND
		  required OF LGB) AND (NOT FALSE)) AND (relevant_evt OF LGB
		  OR (NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF LGB)
		  INDUCING failF OF LGB <-- TRUE,
			waiting_for_rep OF LGB <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF LGB = TRUE) AND ((repairable_system OF OPTIONS AND
		  (NOT waiting_for_rep OF LGB)) AND (NOT failF_FROZEN OF LGB))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF LGB)
		  INDUCING failF OF LGB <-- FALSE;

OBJECT LGD IS_A f_leaf;
	INTERFACE
	  fathers
		= loss_of_supply_by_LGD;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  50;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 2e-07;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF LGD = 'fn_fathers_and_trig') AND (
		  ((1 > 0) AND (NOT required OF loss_of_supply_by_LGD)) OR
		  FALSE)) OR ((calculate_required OF LGD =
		  'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT required OF
		  loss_of_supply_by_LGD)) OR FALSE))) OR ((calculate_required
		  OF LGD = 'opposite_to_S_trig') AND FALSE)) OR ((
		  calculate_required OF LGD = 'equal_to_S_trig') AND TRUE)) OR
		  (calculate_required OF LGD = 'always_false')
		THEN required OF LGD <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF LGD AND (((force_relevant_events OF
		  LGD OR (relevant_evt OF loss_of_supply_by_LGD AND (NOT S OF
		  loss_of_supply_by_LGD))) OR ((trimming_option OF OPTIONS =
		  'according_to_article') AND FALSE)) OR ((trimming_option OF
		  OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF LGD <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF LGD <-- S OF LGD;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF LGD = TRUE) OR (failF OF LGD = TRUE)
		THEN S OF LGD <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF LGD < priority OF OPTIONS))
		  AND ((init OF LGD = TRUE) OR (failF OF LGD = TRUE))) AND
		  waiting_for_rep OF LGD
		THEN priority OF OPTIONS <-- rep_priority OF LGD;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF LGD = TRUE) OR
		  (failF OF LGD = TRUE))) AND waiting_for_rep OF LGD) AND ((0
		  = 0) OR ((0 > 0) AND (rep_priority OF LGD = priority OF
		  OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF LGD <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF LGD = FALSE) AND ((((NOT failF_FROZEN OF LGD) AND
		  required OF LGD) AND (NOT FALSE)) AND (relevant_evt OF LGD
		  OR (NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF LGD)
		  INDUCING failF OF LGD <-- TRUE,
			waiting_for_rep OF LGD <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF LGD = TRUE) AND ((repairable_system OF OPTIONS AND
		  (NOT waiting_for_rep OF LGD)) AND (NOT failF_FROZEN OF LGD))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF LGD)
		  INDUCING failF OF LGD <-- FALSE;

OBJECT LGD_not_fed IS_A and_gate;
	INTERFACE
	  sons
		= loss_of_supply_by_TA loss_of_supply_by_TS;
	  fathers
		= loss_of_supply_by_LGD;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF LGD_not_fed =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  loss_of_supply_by_LGD)) OR FALSE)) OR ((calculate_required
		  OF LGD_not_fed = 'fn_fathers_opp_trig') AND (((1 > 0) AND (
		  NOT required OF loss_of_supply_by_LGD)) OR FALSE))) OR ((
		  calculate_required OF LGD_not_fed = 'opposite_to_S_trig')
		  AND FALSE)) OR ((calculate_required OF LGD_not_fed =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  LGD_not_fed = 'always_false')
		THEN required OF LGD_not_fed <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF LGD_not_fed AND (((
		  force_relevant_events OF LGD_not_fed OR (relevant_evt OF
		  loss_of_supply_by_LGD AND (NOT S OF loss_of_supply_by_LGD)))
		  OR ((trimming_option OF OPTIONS = 'according_to_article')
		  AND FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF LGD_not_fed <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF LGD_not_fed <-- S OF LGD_not_fed;
	  xx28
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF S OF loss_of_supply_by_TA AND S OF loss_of_supply_by_TS
		THEN S OF LGD_not_fed <-- TRUE;

OBJECT LGE IS_A f_leaf;
	INTERFACE
	  fathers
		= LBA_by_line1_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  50;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 2e-07;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF LGE = 'fn_fathers_and_trig') AND (
		  ((1 > 0) AND (NOT required OF LBA_by_line1_lost)) OR FALSE))
		  OR ((calculate_required OF LGE = 'fn_fathers_opp_trig') AND (
		  ((1 > 0) AND (NOT required OF LBA_by_line1_lost)) OR FALSE)))
		   OR ((calculate_required OF LGE = 'opposite_to_S_trig') AND
		  FALSE)) OR ((calculate_required OF LGE = 'equal_to_S_trig')
		  AND TRUE)) OR (calculate_required OF LGE = 'always_false')
		THEN required OF LGE <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF LGE AND (((force_relevant_events OF
		  LGE OR (relevant_evt OF LBA_by_line1_lost AND (NOT S OF
		  LBA_by_line1_lost))) OR ((trimming_option OF OPTIONS =
		  'according_to_article') AND FALSE)) OR ((trimming_option OF
		  OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF LGE <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF LGE <-- S OF LGE;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF LGE = TRUE) OR (failF OF LGE = TRUE)
		THEN S OF LGE <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF LGE < priority OF OPTIONS))
		  AND ((init OF LGE = TRUE) OR (failF OF LGE = TRUE))) AND
		  waiting_for_rep OF LGE
		THEN priority OF OPTIONS <-- rep_priority OF LGE;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF LGE = TRUE) OR
		  (failF OF LGE = TRUE))) AND waiting_for_rep OF LGE) AND ((0
		  = 0) OR ((0 > 0) AND (rep_priority OF LGE = priority OF
		  OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF LGE <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF LGE = FALSE) AND ((((NOT failF_FROZEN OF LGE) AND
		  required OF LGE) AND (NOT aggregation OF LBA_by_line1_lost))
		  AND (relevant_evt OF LGE OR (NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF LGE)
		  INDUCING failF OF LGE <-- TRUE,
			waiting_for_rep OF LGE <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF LGE = TRUE) AND ((repairable_system OF OPTIONS AND
		  (NOT waiting_for_rep OF LGE)) AND (NOT failF_FROZEN OF LGE))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF LGE)
		  INDUCING failF OF LGE <-- FALSE;

OBJECT LGF IS_A f_leaf;
	INTERFACE
	  fathers
		= loss_of_supply_by_LGF;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  50;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 2e-07;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF LGF = 'fn_fathers_and_trig') AND (
		  ((1 > 0) AND (NOT required OF loss_of_supply_by_LGF)) OR
		  FALSE)) OR ((calculate_required OF LGF =
		  'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT required OF
		  loss_of_supply_by_LGF)) OR FALSE))) OR ((calculate_required
		  OF LGF = 'opposite_to_S_trig') AND FALSE)) OR ((
		  calculate_required OF LGF = 'equal_to_S_trig') AND TRUE)) OR
		  (calculate_required OF LGF = 'always_false')
		THEN required OF LGF <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF LGF AND (((force_relevant_events OF
		  LGF OR (relevant_evt OF loss_of_supply_by_LGF AND (NOT S OF
		  loss_of_supply_by_LGF))) OR ((trimming_option OF OPTIONS =
		  'according_to_article') AND FALSE)) OR ((trimming_option OF
		  OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF LGF <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF LGF <-- S OF LGF;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF LGF = TRUE) OR (failF OF LGF = TRUE)
		THEN S OF LGF <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF LGF < priority OF OPTIONS))
		  AND ((init OF LGF = TRUE) OR (failF OF LGF = TRUE))) AND
		  waiting_for_rep OF LGF
		THEN priority OF OPTIONS <-- rep_priority OF LGF;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF LGF = TRUE) OR
		  (failF OF LGF = TRUE))) AND waiting_for_rep OF LGF) AND ((0
		  = 0) OR ((0 > 0) AND (rep_priority OF LGF = priority OF
		  OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF LGF <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF LGF = FALSE) AND ((((NOT failF_FROZEN OF LGF) AND
		  required OF LGF) AND (NOT FALSE)) AND (relevant_evt OF LGF
		  OR (NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF LGF)
		  INDUCING failF OF LGF <-- TRUE,
			waiting_for_rep OF LGF <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF LGF = TRUE) AND ((repairable_system OF OPTIONS AND
		  (NOT waiting_for_rep OF LGF)) AND (NOT failF_FROZEN OF LGF))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF LGF)
		  INDUCING failF OF LGF <-- FALSE;

OBJECT LGF_not_fed IS_A and_gate;
	INTERFACE
	  sons
		= loss_of_supply_by_TA1 loss_of_supply_by_TS1;
	  fathers
		= loss_of_supply_by_LGF;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF LGF_not_fed =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  loss_of_supply_by_LGF)) OR FALSE)) OR ((calculate_required
		  OF LGF_not_fed = 'fn_fathers_opp_trig') AND (((1 > 0) AND (
		  NOT required OF loss_of_supply_by_LGF)) OR FALSE))) OR ((
		  calculate_required OF LGF_not_fed = 'opposite_to_S_trig')
		  AND FALSE)) OR ((calculate_required OF LGF_not_fed =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  LGF_not_fed = 'always_false')
		THEN required OF LGF_not_fed <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF LGF_not_fed AND (((
		  force_relevant_events OF LGF_not_fed OR (relevant_evt OF
		  loss_of_supply_by_LGF AND (NOT S OF loss_of_supply_by_LGF)))
		  OR ((trimming_option OF OPTIONS = 'according_to_article')
		  AND FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF LGF_not_fed <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF LGF_not_fed <-- S OF LGF_not_fed;
	  xx28
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF S OF loss_of_supply_by_TA1 AND S OF loss_of_supply_by_TS1
		THEN S OF LGF_not_fed <-- TRUE;

OBJECT LGR IS_A f_leaf;
	INTERFACE
	  fathers
		= SH_GEV_or_LGR;
	  rep_team
		= repair_constraint;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  5;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 2e-05;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF LGR = 'fn_fathers_and_trig') AND (
		  ((1 > 0) AND (NOT required OF SH_GEV_or_LGR)) OR FALSE)) OR (
		  (calculate_required OF LGR = 'fn_fathers_opp_trig') AND (((1
		  > 0) AND (NOT required OF SH_GEV_or_LGR)) OR FALSE))) OR ((
		  calculate_required OF LGR = 'opposite_to_S_trig') AND FALSE))
		   OR ((calculate_required OF LGR = 'equal_to_S_trig') AND
		  TRUE)) OR (calculate_required OF LGR = 'always_false')
		THEN required OF LGR <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF LGR AND (((force_relevant_events OF
		  LGR OR (relevant_evt OF SH_GEV_or_LGR AND (NOT S OF
		  SH_GEV_or_LGR))) OR ((trimming_option OF OPTIONS =
		  'according_to_article') AND FALSE)) OR ((trimming_option OF
		  OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF LGR <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF LGR <-- S OF LGR;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF LGR = TRUE) OR (failF OF LGR = TRUE)
		THEN S OF LGR <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((1 > 0) AND (rep_priority OF LGR < priority OF OPTIONS))
		  AND ((init OF LGR = TRUE) OR (failF OF LGR = TRUE))) AND
		  waiting_for_rep OF LGR
		THEN priority OF OPTIONS <-- rep_priority OF LGR;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF LGR = TRUE) OR
		  (failF OF LGR = TRUE))) AND waiting_for_rep OF LGR) AND ((1
		  = 0) OR ((1 > 0) AND (rep_priority OF LGR = priority OF
		  OPTIONS)))) AND ((nb_avail_repairmen OF repair_constraint >
		  0) AND at_work OF repair_constraint)
		THEN waiting_for_rep OF LGR <-- FALSE,
		  nb_avail_repairmen OF repair_constraint <-- (
		  nb_avail_repairmen OF repair_constraint - 1);
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF LGR = FALSE) AND ((((NOT failF_FROZEN OF LGR) AND
		  required OF LGR) AND (NOT FALSE)) AND (relevant_evt OF LGR
		  OR (NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF LGR)
		  INDUCING failF OF LGR <-- TRUE,
			waiting_for_rep OF LGR <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF LGR = TRUE) AND ((repairable_system OF OPTIONS AND
		  (NOT waiting_for_rep OF LGR)) AND (NOT failF_FROZEN OF LGR))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF LGR)
		  INDUCING failF OF LGR <-- FALSE,
			nb_avail_repairmen OF repair_constraint <-- (
			nb_avail_repairmen OF repair_constraint + 1);

OBJECT LHA IS_A f_leaf;
	INTERFACE
	  fathers
		= LHA_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  50;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 2e-07;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF LHA = 'fn_fathers_and_trig') AND (
		  ((1 > 0) AND (NOT required OF LHA_lost)) OR FALSE)) OR ((
		  calculate_required OF LHA = 'fn_fathers_opp_trig') AND (((1
		  > 0) AND (NOT required OF LHA_lost)) OR FALSE))) OR ((
		  calculate_required OF LHA = 'opposite_to_S_trig') AND FALSE))
		   OR ((calculate_required OF LHA = 'equal_to_S_trig') AND
		  TRUE)) OR (calculate_required OF LHA = 'always_false')
		THEN required OF LHA <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF LHA AND (((force_relevant_events OF
		  LHA OR (relevant_evt OF LHA_lost AND (NOT S OF LHA_lost)))
		  OR ((trimming_option OF OPTIONS = 'according_to_article')
		  AND FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF LHA <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF LHA <-- S OF LHA;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF LHA = TRUE) OR (failF OF LHA = TRUE)
		THEN S OF LHA <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF LHA < priority OF OPTIONS))
		  AND ((init OF LHA = TRUE) OR (failF OF LHA = TRUE))) AND
		  waiting_for_rep OF LHA
		THEN priority OF OPTIONS <-- rep_priority OF LHA;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF LHA = TRUE) OR
		  (failF OF LHA = TRUE))) AND waiting_for_rep OF LHA) AND ((0
		  = 0) OR ((0 > 0) AND (rep_priority OF LHA = priority OF
		  OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF LHA <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF LHA = FALSE) AND ((((NOT failF_FROZEN OF LHA) AND
		  required OF LHA) AND (NOT FALSE)) AND (relevant_evt OF LHA
		  OR (NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF LHA)
		  INDUCING failF OF LHA <-- TRUE,
			waiting_for_rep OF LHA <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF LHA = TRUE) AND ((repairable_system OF OPTIONS AND
		  (NOT waiting_for_rep OF LHA)) AND (NOT failF_FROZEN OF LHA))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF LHA)
		  INDUCING failF OF LHA <-- FALSE;

OBJECT LHA_and_LHB_lost IS_A and_gate;
	INTERFACE
	  sons
		= LHA_lost LHB_lost;
	  fathers
		= UE_1;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF LHA_and_LHB_lost =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  UE_1)) OR FALSE)) OR ((calculate_required OF
		  LHA_and_LHB_lost = 'fn_fathers_opp_trig') AND (((1 > 0) AND (
		  NOT required OF UE_1)) OR FALSE))) OR ((calculate_required
		  OF LHA_and_LHB_lost = 'opposite_to_S_trig') AND FALSE)) OR ((
		  calculate_required OF LHA_and_LHB_lost = 'equal_to_S_trig')
		  AND TRUE)) OR (calculate_required OF LHA_and_LHB_lost =
		  'always_false')
		THEN required OF LHA_and_LHB_lost <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF LHA_and_LHB_lost AND (((
		  force_relevant_events OF LHA_and_LHB_lost OR (relevant_evt
		  OF UE_1 AND (NOT S OF UE_1))) OR ((trimming_option OF
		  OPTIONS = 'according_to_article') AND FALSE)) OR ((
		  trimming_option OF OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF LHA_and_LHB_lost <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF LHA_and_LHB_lost <-- S OF LHA_and_LHB_lost;
	  xx28
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF S OF LHA_lost AND S OF LHB_lost
		THEN S OF LHA_and_LHB_lost <-- TRUE;

OBJECT LHA_lost IS_A or_gate;
	INTERFACE
	  sons
		= LHA LHA_not_fed SH_CB_LHA1;
	  fathers
		= LHA_and_LHB_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF LHA_lost = 'fn_fathers_and_trig')
		  AND (((1 > 0) AND (NOT required OF LHA_and_LHB_lost)) OR
		  FALSE)) OR ((calculate_required OF LHA_lost =
		  'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT required OF
		  LHA_and_LHB_lost)) OR FALSE))) OR ((calculate_required OF
		  LHA_lost = 'opposite_to_S_trig') AND FALSE)) OR ((
		  calculate_required OF LHA_lost = 'equal_to_S_trig') AND TRUE)
		  ) OR (calculate_required OF LHA_lost = 'always_false')
		THEN required OF LHA_lost <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF LHA_lost AND (((force_relevant_events
		  OF LHA_lost OR (relevant_evt OF LHA_and_LHB_lost AND (NOT S
		  OF LHA_and_LHB_lost))) OR ((trimming_option OF OPTIONS =
		  'according_to_article') AND FALSE)) OR ((trimming_option OF
		  OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF LHA_lost <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF LHA_lost <-- S OF LHA_lost;
	  xx29
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF (S OF LHA OR S OF LHA_not_fed) OR S OF SH_CB_LHA1
		THEN S OF LHA_lost <-- TRUE;

OBJECT LHA_not_fed IS_A and_gate;
	INTERFACE
	  sons
		= loss_of_supply_by_DGA_and_TAC loss_of_supply_by_LGD;
	  fathers
		= LHA_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF LHA_not_fed =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  LHA_lost)) OR FALSE)) OR ((calculate_required OF LHA_not_fed
		  = 'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT required OF
		  LHA_lost)) OR FALSE))) OR ((calculate_required OF
		  LHA_not_fed = 'opposite_to_S_trig') AND FALSE)) OR ((
		  calculate_required OF LHA_not_fed = 'equal_to_S_trig') AND
		  TRUE)) OR (calculate_required OF LHA_not_fed =
		  'always_false')
		THEN required OF LHA_not_fed <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF LHA_not_fed AND (((
		  force_relevant_events OF LHA_not_fed OR (relevant_evt OF
		  LHA_lost AND (NOT S OF LHA_lost))) OR ((trimming_option OF
		  OPTIONS = 'according_to_article') AND FALSE)) OR ((
		  trimming_option OF OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF LHA_not_fed <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF LHA_not_fed <-- S OF LHA_not_fed;
	  xx28
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF S OF loss_of_supply_by_DGA_and_TAC AND S OF
		  loss_of_supply_by_LGD
		THEN S OF LHA_not_fed <-- TRUE;

OBJECT LHB IS_A f_leaf;
	INTERFACE
	  fathers
		= LHB_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  50;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 2e-07;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF LHB = 'fn_fathers_and_trig') AND (
		  ((1 > 0) AND (NOT required OF LHB_lost)) OR FALSE)) OR ((
		  calculate_required OF LHB = 'fn_fathers_opp_trig') AND (((1
		  > 0) AND (NOT required OF LHB_lost)) OR FALSE))) OR ((
		  calculate_required OF LHB = 'opposite_to_S_trig') AND FALSE))
		   OR ((calculate_required OF LHB = 'equal_to_S_trig') AND
		  TRUE)) OR (calculate_required OF LHB = 'always_false')
		THEN required OF LHB <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF LHB AND (((force_relevant_events OF
		  LHB OR (relevant_evt OF LHB_lost AND (NOT S OF LHB_lost)))
		  OR ((trimming_option OF OPTIONS = 'according_to_article')
		  AND FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF LHB <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF LHB <-- S OF LHB;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF LHB = TRUE) OR (failF OF LHB = TRUE)
		THEN S OF LHB <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF LHB < priority OF OPTIONS))
		  AND ((init OF LHB = TRUE) OR (failF OF LHB = TRUE))) AND
		  waiting_for_rep OF LHB
		THEN priority OF OPTIONS <-- rep_priority OF LHB;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF LHB = TRUE) OR
		  (failF OF LHB = TRUE))) AND waiting_for_rep OF LHB) AND ((0
		  = 0) OR ((0 > 0) AND (rep_priority OF LHB = priority OF
		  OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF LHB <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF LHB = FALSE) AND ((((NOT failF_FROZEN OF LHB) AND
		  required OF LHB) AND (NOT FALSE)) AND (relevant_evt OF LHB
		  OR (NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF LHB)
		  INDUCING failF OF LHB <-- TRUE,
			waiting_for_rep OF LHB <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF LHB = TRUE) AND ((repairable_system OF OPTIONS AND
		  (NOT waiting_for_rep OF LHB)) AND (NOT failF_FROZEN OF LHB))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF LHB)
		  INDUCING failF OF LHB <-- FALSE;

OBJECT LHB_lost IS_A or_gate;
	INTERFACE
	  sons
		= LHB LHB_not_fed SH_CB_LHB1;
	  fathers
		= LHA_and_LHB_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF LHB_lost = 'fn_fathers_and_trig')
		  AND (((1 > 0) AND (NOT required OF LHA_and_LHB_lost)) OR
		  FALSE)) OR ((calculate_required OF LHB_lost =
		  'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT required OF
		  LHA_and_LHB_lost)) OR FALSE))) OR ((calculate_required OF
		  LHB_lost = 'opposite_to_S_trig') AND FALSE)) OR ((
		  calculate_required OF LHB_lost = 'equal_to_S_trig') AND TRUE)
		  ) OR (calculate_required OF LHB_lost = 'always_false')
		THEN required OF LHB_lost <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF LHB_lost AND (((force_relevant_events
		  OF LHB_lost OR (relevant_evt OF LHA_and_LHB_lost AND (NOT S
		  OF LHA_and_LHB_lost))) OR ((trimming_option OF OPTIONS =
		  'according_to_article') AND FALSE)) OR ((trimming_option OF
		  OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF LHB_lost <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF LHB_lost <-- S OF LHB_lost;
	  xx29
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF (S OF LHB OR S OF LHB_not_fed) OR S OF SH_CB_LHB1
		THEN S OF LHB_lost <-- TRUE;

OBJECT LHB_not_fed IS_A and_gate;
	INTERFACE
	  sons
		= loss_of_supply_by_DGB loss_of_supply_by_LGF;
	  fathers
		= LHB_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF LHB_not_fed =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  LHB_lost)) OR FALSE)) OR ((calculate_required OF LHB_not_fed
		  = 'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT required OF
		  LHB_lost)) OR FALSE))) OR ((calculate_required OF
		  LHB_not_fed = 'opposite_to_S_trig') AND FALSE)) OR ((
		  calculate_required OF LHB_not_fed = 'equal_to_S_trig') AND
		  TRUE)) OR (calculate_required OF LHB_not_fed =
		  'always_false')
		THEN required OF LHB_not_fed <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF LHB_not_fed AND (((
		  force_relevant_events OF LHB_not_fed OR (relevant_evt OF
		  LHB_lost AND (NOT S OF LHB_lost))) OR ((trimming_option OF
		  OPTIONS = 'according_to_article') AND FALSE)) OR ((
		  trimming_option OF OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF LHB_not_fed <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF LHB_not_fed <-- S OF LHB_not_fed;
	  xx28
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF S OF loss_of_supply_by_DGB AND S OF loss_of_supply_by_LGF
		THEN S OF LHB_not_fed <-- TRUE;

OBJECT LKE IS_A f_leaf;
	INTERFACE
	  fathers
		= LBA_by_line1_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  50;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 5e-07;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF LKE = 'fn_fathers_and_trig') AND (
		  ((1 > 0) AND (NOT required OF LBA_by_line1_lost)) OR FALSE))
		  OR ((calculate_required OF LKE = 'fn_fathers_opp_trig') AND (
		  ((1 > 0) AND (NOT required OF LBA_by_line1_lost)) OR FALSE)))
		   OR ((calculate_required OF LKE = 'opposite_to_S_trig') AND
		  FALSE)) OR ((calculate_required OF LKE = 'equal_to_S_trig')
		  AND TRUE)) OR (calculate_required OF LKE = 'always_false')
		THEN required OF LKE <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF LKE AND (((force_relevant_events OF
		  LKE OR (relevant_evt OF LBA_by_line1_lost AND (NOT S OF
		  LBA_by_line1_lost))) OR ((trimming_option OF OPTIONS =
		  'according_to_article') AND FALSE)) OR ((trimming_option OF
		  OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF LKE <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF LKE <-- S OF LKE;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF LKE = TRUE) OR (failF OF LKE = TRUE)
		THEN S OF LKE <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF LKE < priority OF OPTIONS))
		  AND ((init OF LKE = TRUE) OR (failF OF LKE = TRUE))) AND
		  waiting_for_rep OF LKE
		THEN priority OF OPTIONS <-- rep_priority OF LKE;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF LKE = TRUE) OR
		  (failF OF LKE = TRUE))) AND waiting_for_rep OF LKE) AND ((0
		  = 0) OR ((0 > 0) AND (rep_priority OF LKE = priority OF
		  OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF LKE <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF LKE = FALSE) AND ((((NOT failF_FROZEN OF LKE) AND
		  required OF LKE) AND (NOT aggregation OF LBA_by_line1_lost))
		  AND (relevant_evt OF LKE OR (NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF LKE)
		  INDUCING failF OF LKE <-- TRUE,
			waiting_for_rep OF LKE <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF LKE = TRUE) AND ((repairable_system OF OPTIONS AND
		  (NOT waiting_for_rep OF LKE)) AND (NOT failF_FROZEN OF LKE))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF LKE)
		  INDUCING failF OF LKE <-- FALSE;

OBJECT LKI IS_A f_leaf;
	INTERFACE
	  fathers
		= LBB_by_line1_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  50;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 5e-07;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF LKI = 'fn_fathers_and_trig') AND (
		  ((1 > 0) AND (NOT required OF LBB_by_line1_lost)) OR FALSE))
		  OR ((calculate_required OF LKI = 'fn_fathers_opp_trig') AND (
		  ((1 > 0) AND (NOT required OF LBB_by_line1_lost)) OR FALSE)))
		   OR ((calculate_required OF LKI = 'opposite_to_S_trig') AND
		  FALSE)) OR ((calculate_required OF LKI = 'equal_to_S_trig')
		  AND TRUE)) OR (calculate_required OF LKI = 'always_false')
		THEN required OF LKI <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF LKI AND (((force_relevant_events OF
		  LKI OR (relevant_evt OF LBB_by_line1_lost AND (NOT S OF
		  LBB_by_line1_lost))) OR ((trimming_option OF OPTIONS =
		  'according_to_article') AND FALSE)) OR ((trimming_option OF
		  OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF LKI <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF LKI <-- S OF LKI;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF LKI = TRUE) OR (failF OF LKI = TRUE)
		THEN S OF LKI <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF LKI < priority OF OPTIONS))
		  AND ((init OF LKI = TRUE) OR (failF OF LKI = TRUE))) AND
		  waiting_for_rep OF LKI
		THEN priority OF OPTIONS <-- rep_priority OF LKI;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF LKI = TRUE) OR
		  (failF OF LKI = TRUE))) AND waiting_for_rep OF LKI) AND ((0
		  = 0) OR ((0 > 0) AND (rep_priority OF LKI = priority OF
		  OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF LKI <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF LKI = FALSE) AND ((((NOT failF_FROZEN OF LKI) AND
		  required OF LKI) AND (NOT aggregation OF LBB_by_line1_lost))
		  AND (relevant_evt OF LKI OR (NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF LKI)
		  INDUCING failF OF LKI <-- TRUE,
			waiting_for_rep OF LKI <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF LKI = TRUE) AND ((repairable_system OF OPTIONS AND
		  (NOT waiting_for_rep OF LKI)) AND (NOT failF_FROZEN OF LKI))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF LKI)
		  INDUCING failF OF LKI <-- FALSE;

OBJECT LLA IS_A f_leaf;
	INTERFACE
	  fathers
		= LBA_by_line2_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  50;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 5e-07;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF LLA = 'fn_fathers_and_trig') AND (
		  ((1 > 0) AND (NOT required OF LBA_by_line2_lost)) OR FALSE))
		  OR ((calculate_required OF LLA = 'fn_fathers_opp_trig') AND (
		  ((1 > 0) AND (NOT required OF LBA_by_line2_lost)) OR FALSE)))
		   OR ((calculate_required OF LLA = 'opposite_to_S_trig') AND
		  FALSE)) OR ((calculate_required OF LLA = 'equal_to_S_trig')
		  AND TRUE)) OR (calculate_required OF LLA = 'always_false')
		THEN required OF LLA <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF LLA AND (((force_relevant_events OF
		  LLA OR (relevant_evt OF LBA_by_line2_lost AND (NOT S OF
		  LBA_by_line2_lost))) OR ((trimming_option OF OPTIONS =
		  'according_to_article') AND FALSE)) OR ((trimming_option OF
		  OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF LLA <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF LLA <-- S OF LLA;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF LLA = TRUE) OR (failF OF LLA = TRUE)
		THEN S OF LLA <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF LLA < priority OF OPTIONS))
		  AND ((init OF LLA = TRUE) OR (failF OF LLA = TRUE))) AND
		  waiting_for_rep OF LLA
		THEN priority OF OPTIONS <-- rep_priority OF LLA;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF LLA = TRUE) OR
		  (failF OF LLA = TRUE))) AND waiting_for_rep OF LLA) AND ((0
		  = 0) OR ((0 > 0) AND (rep_priority OF LLA = priority OF
		  OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF LLA <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF LLA = FALSE) AND ((((NOT failF_FROZEN OF LLA) AND
		  required OF LLA) AND (NOT aggregation OF LBA_by_line2_lost))
		  AND (relevant_evt OF LLA OR (NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF LLA)
		  INDUCING failF OF LLA <-- TRUE,
			waiting_for_rep OF LLA <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF LLA = TRUE) AND ((repairable_system OF OPTIONS AND
		  (NOT waiting_for_rep OF LLA)) AND (NOT failF_FROZEN OF LLA))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF LLA)
		  INDUCING failF OF LLA <-- FALSE;

OBJECT LLD IS_A f_leaf;
	INTERFACE
	  fathers
		= LBB_by_line2_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  50;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 5e-07;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF LLD = 'fn_fathers_and_trig') AND (
		  ((1 > 0) AND (NOT required OF LBB_by_line2_lost)) OR FALSE))
		  OR ((calculate_required OF LLD = 'fn_fathers_opp_trig') AND (
		  ((1 > 0) AND (NOT required OF LBB_by_line2_lost)) OR FALSE)))
		   OR ((calculate_required OF LLD = 'opposite_to_S_trig') AND
		  FALSE)) OR ((calculate_required OF LLD = 'equal_to_S_trig')
		  AND TRUE)) OR (calculate_required OF LLD = 'always_false')
		THEN required OF LLD <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF LLD AND (((force_relevant_events OF
		  LLD OR (relevant_evt OF LBB_by_line2_lost AND (NOT S OF
		  LBB_by_line2_lost))) OR ((trimming_option OF OPTIONS =
		  'according_to_article') AND FALSE)) OR ((trimming_option OF
		  OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF LLD <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF LLD <-- S OF LLD;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF LLD = TRUE) OR (failF OF LLD = TRUE)
		THEN S OF LLD <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF LLD < priority OF OPTIONS))
		  AND ((init OF LLD = TRUE) OR (failF OF LLD = TRUE))) AND
		  waiting_for_rep OF LLD
		THEN priority OF OPTIONS <-- rep_priority OF LLD;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF LLD = TRUE) OR
		  (failF OF LLD = TRUE))) AND waiting_for_rep OF LLD) AND ((0
		  = 0) OR ((0 > 0) AND (rep_priority OF LLD = priority OF
		  OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF LLD <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF LLD = FALSE) AND ((((NOT failF_FROZEN OF LLD) AND
		  required OF LLD) AND (NOT aggregation OF LBB_by_line2_lost))
		  AND (relevant_evt OF LLD OR (NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF LLD)
		  INDUCING failF OF LLD <-- TRUE,
			waiting_for_rep OF LLD <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF LLD = TRUE) AND ((repairable_system OF OPTIONS AND
		  (NOT waiting_for_rep OF LLD)) AND (NOT failF_FROZEN OF LLD))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF LLD)
		  INDUCING failF OF LLD <-- FALSE;

OBJECT OR_14 IS_A or_gate;
	INTERFACE
	  sons
		= GRID SUBSTATION;
	  fathers
		= loss_of_supply_by_GEV loss_of_supply_by_LGR;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF OR_14 = 'fn_fathers_and_trig')
		  AND (((2 > 0) AND ((NOT required OF loss_of_supply_by_GEV)
		  AND (NOT required OF loss_of_supply_by_LGR))) OR FALSE)) OR (
		  (calculate_required OF OR_14 = 'fn_fathers_opp_trig') AND (((
		  2 > 0) AND ((NOT required OF loss_of_supply_by_GEV) AND (NOT
		  required OF loss_of_supply_by_LGR))) OR FALSE))) OR ((
		  calculate_required OF OR_14 = 'opposite_to_S_trig') AND
		  FALSE)) OR ((calculate_required OF OR_14 = 'equal_to_S_trig')
		   AND TRUE)) OR (calculate_required OF OR_14 = 'always_false')
		THEN required OF OR_14 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF OR_14 AND (((force_relevant_events OF
		  OR_14 OR ((relevant_evt OF loss_of_supply_by_GEV AND (NOT S
		  OF loss_of_supply_by_GEV)) OR (relevant_evt OF
		  loss_of_supply_by_LGR AND (NOT S OF loss_of_supply_by_LGR))))
		   OR ((trimming_option OF OPTIONS = 'according_to_article')
		  AND FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF OR_14 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF OR_14 <-- S OF OR_14;
	  xx29
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF S OF GRID OR S OF SUBSTATION
		THEN S OF OR_14 <-- TRUE;

OBJECT RC_CB_LGD2 IS_A i_leaf;
	INTERFACE
	  fathers
		= RC_CB_LGD2_;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  5;
	  when_to_check
		DOMAIN 'not_req_to_req' 'req_to_not_req'
		= 'not_req_to_req';
	  gamma
		DOMAIN REAL
		= 0.0002;
	  failI_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failI
		LABEL "instantaneous failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	ATTRIBUTE
	  to_be_fired
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  already_standby
		DOMAIN BOOLEAN
		= FALSE;
	  already_required
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF RC_CB_LGD2 =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  RC_CB_LGD2_)) OR FALSE)) OR ((calculate_required OF
		  RC_CB_LGD2 = 'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT
		  required OF RC_CB_LGD2_)) OR FALSE))) OR ((
		  calculate_required OF RC_CB_LGD2 = 'opposite_to_S_trig') AND
		  FALSE)) OR ((calculate_required OF RC_CB_LGD2 =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  RC_CB_LGD2 = 'always_false')
		THEN required OF RC_CB_LGD2 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF RC_CB_LGD2 AND (((
		  force_relevant_events OF RC_CB_LGD2 OR (relevant_evt OF
		  RC_CB_LGD2_ AND (NOT S OF RC_CB_LGD2_))) OR ((
		  trimming_option OF OPTIONS = 'according_to_article') AND
		  FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF RC_CB_LGD2 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF RC_CB_LGD2 <-- S OF RC_CB_LGD2;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF failI OF RC_CB_LGD2 = TRUE
		THEN S OF RC_CB_LGD2 <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF RC_CB_LGD2 < priority OF
		  OPTIONS)) AND (failI OF RC_CB_LGD2 = TRUE)) AND
		  waiting_for_rep OF RC_CB_LGD2
		THEN priority OF OPTIONS <-- rep_priority OF RC_CB_LGD2;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND (failI OF RC_CB_LGD2 =
		  TRUE)) AND waiting_for_rep OF RC_CB_LGD2) AND ((0 = 0) OR ((
		  0 > 0) AND (rep_priority OF RC_CB_LGD2 = priority OF OPTIONS)
		  ))) AND TRUE
		THEN waiting_for_rep OF RC_CB_LGD2 <-- FALSE;
	  xx20
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (NOT required OF RC_CB_LGD2) AND (((NOT already_standby OF
		  RC_CB_LGD2) AND (NOT already_required OF RC_CB_LGD2)) AND (
		  when_to_check OF RC_CB_LGD2 = 'not_req_to_req'))
		THEN already_standby OF RC_CB_LGD2 <-- TRUE;
	  xx21
		GROUP V3_simu_group
		STEP propagate_leaves
		IF required OF RC_CB_LGD2 AND (((NOT already_standby OF
		  RC_CB_LGD2) AND (NOT already_required OF RC_CB_LGD2)) AND (
		  when_to_check OF RC_CB_LGD2 = 'req_to_not_req'))
		THEN already_required OF RC_CB_LGD2 <-- TRUE;
	  xx22
		GROUP V3_simu_group
		STEP tops
		IF ((required OF RC_CB_LGD2 AND already_standby OF RC_CB_LGD2)
		  AND (when_to_check OF RC_CB_LGD2 = 'not_req_to_req')) OR (((
		  NOT required OF RC_CB_LGD2) AND already_required OF
		  RC_CB_LGD2) AND (when_to_check OF RC_CB_LGD2 =
		  'req_to_not_req'))
		THEN to_be_fired OF RC_CB_LGD2 <-- TRUE;
	OCCURRENCE
	  xx23
		GROUP V3_simu_group
		IF (failI OF RC_CB_LGD2 = FALSE) AND (((((NOT failI_FROZEN OF
		  RC_CB_LGD2) AND to_be_fired OF RC_CB_LGD2) AND TRUE) AND (
		  relevant_evt OF RC_CB_LGD2 OR (NOT trimming OF OPTIONS)))
		  AND (NOT FALSE))
		MAY_OCCUR
		  FAULT failI
		  LABEL "instantaneous failure %OBJECT"
		  DIST INS (gamma OF RC_CB_LGD2)
		  INDUCING failI OF RC_CB_LGD2 <-- TRUE,
			already_standby OF RC_CB_LGD2 <-- FALSE,
			already_required OF RC_CB_LGD2 <-- FALSE,
			waiting_for_rep OF RC_CB_LGD2 <-- TRUE
		OR_ELSE
		  TRANSITION good
		  DIST INS (1 - gamma OF RC_CB_LGD2)
		  INDUCING already_standby OF RC_CB_LGD2 <-- FALSE,
			already_required OF RC_CB_LGD2 <-- FALSE;
	  xx24
		GROUP V3_simu_group
		IF (failI OF RC_CB_LGD2 = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF RC_CB_LGD2)) AND (NOT
		  failI_FROZEN OF RC_CB_LGD2))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF RC_CB_LGD2)
		  INDUCING failI OF RC_CB_LGD2 <-- FALSE;

OBJECT RC_CB_LGD2_ IS_A or_gate;
	INTERFACE
	  sons
		= CB_LGD2_unable RC_CB_LGD2;
	  fathers
		= loss_of_supply_by_TA;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF RC_CB_LGD2_ =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  loss_of_supply_by_TA)) OR FALSE)) OR ((calculate_required OF
		  RC_CB_LGD2_ = 'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT
		  required OF loss_of_supply_by_TA)) OR FALSE))) OR ((
		  calculate_required OF RC_CB_LGD2_ = 'opposite_to_S_trig')
		  AND FALSE)) OR ((calculate_required OF RC_CB_LGD2_ =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  RC_CB_LGD2_ = 'always_false')
		THEN required OF RC_CB_LGD2_ <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF RC_CB_LGD2_ AND (((
		  force_relevant_events OF RC_CB_LGD2_ OR (relevant_evt OF
		  loss_of_supply_by_TA AND (NOT S OF loss_of_supply_by_TA)))
		  OR ((trimming_option OF OPTIONS = 'according_to_article')
		  AND FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF RC_CB_LGD2_ <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF RC_CB_LGD2_ <-- S OF RC_CB_LGD2_;
	  xx29
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF S OF CB_LGD2_unable OR S OF RC_CB_LGD2
		THEN S OF RC_CB_LGD2_ <-- TRUE;

OBJECT RC_CB_LGF2 IS_A i_leaf;
	INTERFACE
	  fathers
		= RC_CB_LGF2_;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  5;
	  when_to_check
		DOMAIN 'not_req_to_req' 'req_to_not_req'
		= 'not_req_to_req';
	  gamma
		DOMAIN REAL
		= 0.0002;
	  failI_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failI
		LABEL "instantaneous failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	ATTRIBUTE
	  to_be_fired
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  already_standby
		DOMAIN BOOLEAN
		= FALSE;
	  already_required
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF RC_CB_LGF2 =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  RC_CB_LGF2_)) OR FALSE)) OR ((calculate_required OF
		  RC_CB_LGF2 = 'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT
		  required OF RC_CB_LGF2_)) OR FALSE))) OR ((
		  calculate_required OF RC_CB_LGF2 = 'opposite_to_S_trig') AND
		  FALSE)) OR ((calculate_required OF RC_CB_LGF2 =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  RC_CB_LGF2 = 'always_false')
		THEN required OF RC_CB_LGF2 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF RC_CB_LGF2 AND (((
		  force_relevant_events OF RC_CB_LGF2 OR (relevant_evt OF
		  RC_CB_LGF2_ AND (NOT S OF RC_CB_LGF2_))) OR ((
		  trimming_option OF OPTIONS = 'according_to_article') AND
		  FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF RC_CB_LGF2 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF RC_CB_LGF2 <-- S OF RC_CB_LGF2;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF failI OF RC_CB_LGF2 = TRUE
		THEN S OF RC_CB_LGF2 <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF RC_CB_LGF2 < priority OF
		  OPTIONS)) AND (failI OF RC_CB_LGF2 = TRUE)) AND
		  waiting_for_rep OF RC_CB_LGF2
		THEN priority OF OPTIONS <-- rep_priority OF RC_CB_LGF2;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND (failI OF RC_CB_LGF2 =
		  TRUE)) AND waiting_for_rep OF RC_CB_LGF2) AND ((0 = 0) OR ((
		  0 > 0) AND (rep_priority OF RC_CB_LGF2 = priority OF OPTIONS)
		  ))) AND TRUE
		THEN waiting_for_rep OF RC_CB_LGF2 <-- FALSE;
	  xx20
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (NOT required OF RC_CB_LGF2) AND (((NOT already_standby OF
		  RC_CB_LGF2) AND (NOT already_required OF RC_CB_LGF2)) AND (
		  when_to_check OF RC_CB_LGF2 = 'not_req_to_req'))
		THEN already_standby OF RC_CB_LGF2 <-- TRUE;
	  xx21
		GROUP V3_simu_group
		STEP propagate_leaves
		IF required OF RC_CB_LGF2 AND (((NOT already_standby OF
		  RC_CB_LGF2) AND (NOT already_required OF RC_CB_LGF2)) AND (
		  when_to_check OF RC_CB_LGF2 = 'req_to_not_req'))
		THEN already_required OF RC_CB_LGF2 <-- TRUE;
	  xx22
		GROUP V3_simu_group
		STEP tops
		IF ((required OF RC_CB_LGF2 AND already_standby OF RC_CB_LGF2)
		  AND (when_to_check OF RC_CB_LGF2 = 'not_req_to_req')) OR (((
		  NOT required OF RC_CB_LGF2) AND already_required OF
		  RC_CB_LGF2) AND (when_to_check OF RC_CB_LGF2 =
		  'req_to_not_req'))
		THEN to_be_fired OF RC_CB_LGF2 <-- TRUE;
	OCCURRENCE
	  xx23
		GROUP V3_simu_group
		IF (failI OF RC_CB_LGF2 = FALSE) AND (((((NOT failI_FROZEN OF
		  RC_CB_LGF2) AND to_be_fired OF RC_CB_LGF2) AND TRUE) AND (
		  relevant_evt OF RC_CB_LGF2 OR (NOT trimming OF OPTIONS)))
		  AND (NOT FALSE))
		MAY_OCCUR
		  FAULT failI
		  LABEL "instantaneous failure %OBJECT"
		  DIST INS (gamma OF RC_CB_LGF2)
		  INDUCING failI OF RC_CB_LGF2 <-- TRUE,
			already_standby OF RC_CB_LGF2 <-- FALSE,
			already_required OF RC_CB_LGF2 <-- FALSE,
			waiting_for_rep OF RC_CB_LGF2 <-- TRUE
		OR_ELSE
		  TRANSITION good
		  DIST INS (1 - gamma OF RC_CB_LGF2)
		  INDUCING already_standby OF RC_CB_LGF2 <-- FALSE,
			already_required OF RC_CB_LGF2 <-- FALSE;
	  xx24
		GROUP V3_simu_group
		IF (failI OF RC_CB_LGF2 = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF RC_CB_LGF2)) AND (NOT
		  failI_FROZEN OF RC_CB_LGF2))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF RC_CB_LGF2)
		  INDUCING failI OF RC_CB_LGF2 <-- FALSE;

OBJECT RC_CB_LGF2_ IS_A or_gate;
	INTERFACE
	  sons
		= CB_LGF2_unable RC_CB_LGF2;
	  fathers
		= loss_of_supply_by_TA1;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF RC_CB_LGF2_ =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  loss_of_supply_by_TA1)) OR FALSE)) OR ((calculate_required
		  OF RC_CB_LGF2_ = 'fn_fathers_opp_trig') AND (((1 > 0) AND (
		  NOT required OF loss_of_supply_by_TA1)) OR FALSE))) OR ((
		  calculate_required OF RC_CB_LGF2_ = 'opposite_to_S_trig')
		  AND FALSE)) OR ((calculate_required OF RC_CB_LGF2_ =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  RC_CB_LGF2_ = 'always_false')
		THEN required OF RC_CB_LGF2_ <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF RC_CB_LGF2_ AND (((
		  force_relevant_events OF RC_CB_LGF2_ OR (relevant_evt OF
		  loss_of_supply_by_TA1 AND (NOT S OF loss_of_supply_by_TA1)))
		  OR ((trimming_option OF OPTIONS = 'according_to_article')
		  AND FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF RC_CB_LGF2_ <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF RC_CB_LGF2_ <-- S OF RC_CB_LGF2_;
	  xx29
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF S OF CB_LGF2_unable OR S OF RC_CB_LGF2
		THEN S OF RC_CB_LGF2_ <-- TRUE;

OBJECT RC_CB_LHA2 IS_A i_leaf;
	INTERFACE
	  fathers
		= RC_CB_LHA2_;
	  previous
		= RO_CB_LHA1;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  5;
	  when_to_check
		DOMAIN 'not_req_to_req' 'req_to_not_req'
		= 'not_req_to_req';
	  gamma
		DOMAIN REAL
		= 0.0002;
	  failI_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failI
		LABEL "instantaneous failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	ATTRIBUTE
	  to_be_fired
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  already_standby
		DOMAIN BOOLEAN
		= FALSE;
	  already_required
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF RC_CB_LHA2 =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  RC_CB_LHA2_)) OR FALSE)) OR ((calculate_required OF
		  RC_CB_LHA2 = 'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT
		  required OF RC_CB_LHA2_)) OR FALSE))) OR ((
		  calculate_required OF RC_CB_LHA2 = 'opposite_to_S_trig') AND
		  FALSE)) OR ((calculate_required OF RC_CB_LHA2 =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  RC_CB_LHA2 = 'always_false')
		THEN required OF RC_CB_LHA2 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF RC_CB_LHA2 AND (((
		  force_relevant_events OF RC_CB_LHA2 OR (relevant_evt OF
		  RC_CB_LHA2_ AND (NOT S OF RC_CB_LHA2_))) OR ((
		  trimming_option OF OPTIONS = 'according_to_article') AND
		  FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF RC_CB_LHA2 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF RC_CB_LHA2 <-- S OF RC_CB_LHA2;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF failI OF RC_CB_LHA2 = TRUE
		THEN S OF RC_CB_LHA2 <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF RC_CB_LHA2 < priority OF
		  OPTIONS)) AND (failI OF RC_CB_LHA2 = TRUE)) AND
		  waiting_for_rep OF RC_CB_LHA2
		THEN priority OF OPTIONS <-- rep_priority OF RC_CB_LHA2;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND (failI OF RC_CB_LHA2 =
		  TRUE)) AND waiting_for_rep OF RC_CB_LHA2) AND ((0 = 0) OR ((
		  0 > 0) AND (rep_priority OF RC_CB_LHA2 = priority OF OPTIONS)
		  ))) AND TRUE
		THEN waiting_for_rep OF RC_CB_LHA2 <-- FALSE;
	  xx20
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (NOT required OF RC_CB_LHA2) AND (((NOT already_standby OF
		  RC_CB_LHA2) AND (NOT already_required OF RC_CB_LHA2)) AND (
		  when_to_check OF RC_CB_LHA2 = 'not_req_to_req'))
		THEN already_standby OF RC_CB_LHA2 <-- TRUE;
	  xx21
		GROUP V3_simu_group
		STEP propagate_leaves
		IF required OF RC_CB_LHA2 AND (((NOT already_standby OF
		  RC_CB_LHA2) AND (NOT already_required OF RC_CB_LHA2)) AND (
		  when_to_check OF RC_CB_LHA2 = 'req_to_not_req'))
		THEN already_required OF RC_CB_LHA2 <-- TRUE;
	  xx22
		GROUP V3_simu_group
		STEP tops
		IF ((required OF RC_CB_LHA2 AND already_standby OF RC_CB_LHA2)
		  AND (when_to_check OF RC_CB_LHA2 = 'not_req_to_req')) OR (((
		  NOT required OF RC_CB_LHA2) AND already_required OF
		  RC_CB_LHA2) AND (when_to_check OF RC_CB_LHA2 =
		  'req_to_not_req'))
		THEN to_be_fired OF RC_CB_LHA2 <-- TRUE;
	OCCURRENCE
	  xx23
		GROUP V3_simu_group
		IF (failI OF RC_CB_LHA2 = FALSE) AND (((((NOT failI_FROZEN OF
		  RC_CB_LHA2) AND to_be_fired OF RC_CB_LHA2) AND (NOT
		  to_be_fired OF RO_CB_LHA1)) AND (relevant_evt OF RC_CB_LHA2
		  OR (NOT trimming OF OPTIONS))) AND (NOT FALSE))
		MAY_OCCUR
		  FAULT failI
		  LABEL "instantaneous failure %OBJECT"
		  DIST INS (gamma OF RC_CB_LHA2)
		  INDUCING failI OF RC_CB_LHA2 <-- TRUE,
			already_standby OF RC_CB_LHA2 <-- FALSE,
			already_required OF RC_CB_LHA2 <-- FALSE,
			waiting_for_rep OF RC_CB_LHA2 <-- TRUE
		OR_ELSE
		  TRANSITION good
		  DIST INS (1 - gamma OF RC_CB_LHA2)
		  INDUCING already_standby OF RC_CB_LHA2 <-- FALSE,
			already_required OF RC_CB_LHA2 <-- FALSE;
	  xx24
		GROUP V3_simu_group
		IF (failI OF RC_CB_LHA2 = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF RC_CB_LHA2)) AND (NOT
		  failI_FROZEN OF RC_CB_LHA2))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF RC_CB_LHA2)
		  INDUCING failI OF RC_CB_LHA2 <-- FALSE;

OBJECT RC_CB_LHA2_ IS_A or_gate;
	INTERFACE
	  sons
		= CB_LHA12_unable RC_CB_LHA2;
	  fathers
		= loss_of_supply_by_DGA;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF RC_CB_LHA2_ =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  loss_of_supply_by_DGA)) OR FALSE)) OR ((calculate_required
		  OF RC_CB_LHA2_ = 'fn_fathers_opp_trig') AND (((1 > 0) AND (
		  NOT required OF loss_of_supply_by_DGA)) OR FALSE))) OR ((
		  calculate_required OF RC_CB_LHA2_ = 'opposite_to_S_trig')
		  AND FALSE)) OR ((calculate_required OF RC_CB_LHA2_ =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  RC_CB_LHA2_ = 'always_false')
		THEN required OF RC_CB_LHA2_ <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF RC_CB_LHA2_ AND (((
		  force_relevant_events OF RC_CB_LHA2_ OR (relevant_evt OF
		  loss_of_supply_by_DGA AND (NOT S OF loss_of_supply_by_DGA)))
		  OR ((trimming_option OF OPTIONS = 'according_to_article')
		  AND FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF RC_CB_LHA2_ <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF RC_CB_LHA2_ <-- S OF RC_CB_LHA2_;
	  xx29
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF S OF CB_LHA12_unable OR S OF RC_CB_LHA2
		THEN S OF RC_CB_LHA2_ <-- TRUE;

OBJECT RC_CB_LHA3 IS_A i_leaf;
	INTERFACE
	  fathers
		= RC_CB_LHA3_;
	  previous
		= RO_CB_LHA2;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  5;
	  when_to_check
		DOMAIN 'not_req_to_req' 'req_to_not_req'
		= 'not_req_to_req';
	  gamma
		DOMAIN REAL
		= 0.0002;
	  failI_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failI
		LABEL "instantaneous failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	ATTRIBUTE
	  to_be_fired
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  already_standby
		DOMAIN BOOLEAN
		= FALSE;
	  already_required
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF RC_CB_LHA3 =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  RC_CB_LHA3_)) OR FALSE)) OR ((calculate_required OF
		  RC_CB_LHA3 = 'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT
		  required OF RC_CB_LHA3_)) OR FALSE))) OR ((
		  calculate_required OF RC_CB_LHA3 = 'opposite_to_S_trig') AND
		  FALSE)) OR ((calculate_required OF RC_CB_LHA3 =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  RC_CB_LHA3 = 'always_false')
		THEN required OF RC_CB_LHA3 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF RC_CB_LHA3 AND (((
		  force_relevant_events OF RC_CB_LHA3 OR (relevant_evt OF
		  RC_CB_LHA3_ AND (NOT S OF RC_CB_LHA3_))) OR ((
		  trimming_option OF OPTIONS = 'according_to_article') AND
		  FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF RC_CB_LHA3 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF RC_CB_LHA3 <-- S OF RC_CB_LHA3;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF failI OF RC_CB_LHA3 = TRUE
		THEN S OF RC_CB_LHA3 <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF RC_CB_LHA3 < priority OF
		  OPTIONS)) AND (failI OF RC_CB_LHA3 = TRUE)) AND
		  waiting_for_rep OF RC_CB_LHA3
		THEN priority OF OPTIONS <-- rep_priority OF RC_CB_LHA3;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND (failI OF RC_CB_LHA3 =
		  TRUE)) AND waiting_for_rep OF RC_CB_LHA3) AND ((0 = 0) OR ((
		  0 > 0) AND (rep_priority OF RC_CB_LHA3 = priority OF OPTIONS)
		  ))) AND TRUE
		THEN waiting_for_rep OF RC_CB_LHA3 <-- FALSE;
	  xx20
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (NOT required OF RC_CB_LHA3) AND (((NOT already_standby OF
		  RC_CB_LHA3) AND (NOT already_required OF RC_CB_LHA3)) AND (
		  when_to_check OF RC_CB_LHA3 = 'not_req_to_req'))
		THEN already_standby OF RC_CB_LHA3 <-- TRUE;
	  xx21
		GROUP V3_simu_group
		STEP propagate_leaves
		IF required OF RC_CB_LHA3 AND (((NOT already_standby OF
		  RC_CB_LHA3) AND (NOT already_required OF RC_CB_LHA3)) AND (
		  when_to_check OF RC_CB_LHA3 = 'req_to_not_req'))
		THEN already_required OF RC_CB_LHA3 <-- TRUE;
	  xx22
		GROUP V3_simu_group
		STEP tops
		IF ((required OF RC_CB_LHA3 AND already_standby OF RC_CB_LHA3)
		  AND (when_to_check OF RC_CB_LHA3 = 'not_req_to_req')) OR (((
		  NOT required OF RC_CB_LHA3) AND already_required OF
		  RC_CB_LHA3) AND (when_to_check OF RC_CB_LHA3 =
		  'req_to_not_req'))
		THEN to_be_fired OF RC_CB_LHA3 <-- TRUE;
	OCCURRENCE
	  xx23
		GROUP V3_simu_group
		IF (failI OF RC_CB_LHA3 = FALSE) AND (((((NOT failI_FROZEN OF
		  RC_CB_LHA3) AND to_be_fired OF RC_CB_LHA3) AND (NOT
		  to_be_fired OF RO_CB_LHA2)) AND (relevant_evt OF RC_CB_LHA3
		  OR (NOT trimming OF OPTIONS))) AND (NOT FALSE))
		MAY_OCCUR
		  FAULT failI
		  LABEL "instantaneous failure %OBJECT"
		  DIST INS (gamma OF RC_CB_LHA3)
		  INDUCING failI OF RC_CB_LHA3 <-- TRUE,
			already_standby OF RC_CB_LHA3 <-- FALSE,
			already_required OF RC_CB_LHA3 <-- FALSE,
			waiting_for_rep OF RC_CB_LHA3 <-- TRUE
		OR_ELSE
		  TRANSITION good
		  DIST INS (1 - gamma OF RC_CB_LHA3)
		  INDUCING already_standby OF RC_CB_LHA3 <-- FALSE,
			already_required OF RC_CB_LHA3 <-- FALSE;
	  xx24
		GROUP V3_simu_group
		IF (failI OF RC_CB_LHA3 = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF RC_CB_LHA3)) AND (NOT
		  failI_FROZEN OF RC_CB_LHA3))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF RC_CB_LHA3)
		  INDUCING failI OF RC_CB_LHA3 <-- FALSE;

OBJECT RC_CB_LHA3_ IS_A or_gate;
	INTERFACE
	  sons
		= CB_LHA3_unable RC_CB_LHA3;
	  fathers
		= loss_of_supply_by_TAC;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF RC_CB_LHA3_ =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  loss_of_supply_by_TAC)) OR FALSE)) OR ((calculate_required
		  OF RC_CB_LHA3_ = 'fn_fathers_opp_trig') AND (((1 > 0) AND (
		  NOT required OF loss_of_supply_by_TAC)) OR FALSE))) OR ((
		  calculate_required OF RC_CB_LHA3_ = 'opposite_to_S_trig')
		  AND FALSE)) OR ((calculate_required OF RC_CB_LHA3_ =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  RC_CB_LHA3_ = 'always_false')
		THEN required OF RC_CB_LHA3_ <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF RC_CB_LHA3_ AND (((
		  force_relevant_events OF RC_CB_LHA3_ OR (relevant_evt OF
		  loss_of_supply_by_TAC AND (NOT S OF loss_of_supply_by_TAC)))
		  OR ((trimming_option OF OPTIONS = 'according_to_article')
		  AND FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF RC_CB_LHA3_ <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF RC_CB_LHA3_ <-- S OF RC_CB_LHA3_;
	  xx29
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF S OF CB_LHA3_unable OR S OF RC_CB_LHA3
		THEN S OF RC_CB_LHA3_ <-- TRUE;

OBJECT RC_CB_LHB2 IS_A i_leaf;
	INTERFACE
	  fathers
		= RC_CB_LHB2_;
	  previous
		= RO_CB_LHB1;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  5;
	  when_to_check
		DOMAIN 'not_req_to_req' 'req_to_not_req'
		= 'not_req_to_req';
	  gamma
		DOMAIN REAL
		= 0.0002;
	  failI_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failI
		LABEL "instantaneous failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	ATTRIBUTE
	  to_be_fired
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  already_standby
		DOMAIN BOOLEAN
		= FALSE;
	  already_required
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF RC_CB_LHB2 =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  RC_CB_LHB2_)) OR FALSE)) OR ((calculate_required OF
		  RC_CB_LHB2 = 'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT
		  required OF RC_CB_LHB2_)) OR FALSE))) OR ((
		  calculate_required OF RC_CB_LHB2 = 'opposite_to_S_trig') AND
		  FALSE)) OR ((calculate_required OF RC_CB_LHB2 =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  RC_CB_LHB2 = 'always_false')
		THEN required OF RC_CB_LHB2 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF RC_CB_LHB2 AND (((
		  force_relevant_events OF RC_CB_LHB2 OR (relevant_evt OF
		  RC_CB_LHB2_ AND (NOT S OF RC_CB_LHB2_))) OR ((
		  trimming_option OF OPTIONS = 'according_to_article') AND
		  FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF RC_CB_LHB2 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF RC_CB_LHB2 <-- S OF RC_CB_LHB2;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF failI OF RC_CB_LHB2 = TRUE
		THEN S OF RC_CB_LHB2 <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF RC_CB_LHB2 < priority OF
		  OPTIONS)) AND (failI OF RC_CB_LHB2 = TRUE)) AND
		  waiting_for_rep OF RC_CB_LHB2
		THEN priority OF OPTIONS <-- rep_priority OF RC_CB_LHB2;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND (failI OF RC_CB_LHB2 =
		  TRUE)) AND waiting_for_rep OF RC_CB_LHB2) AND ((0 = 0) OR ((
		  0 > 0) AND (rep_priority OF RC_CB_LHB2 = priority OF OPTIONS)
		  ))) AND TRUE
		THEN waiting_for_rep OF RC_CB_LHB2 <-- FALSE;
	  xx20
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (NOT required OF RC_CB_LHB2) AND (((NOT already_standby OF
		  RC_CB_LHB2) AND (NOT already_required OF RC_CB_LHB2)) AND (
		  when_to_check OF RC_CB_LHB2 = 'not_req_to_req'))
		THEN already_standby OF RC_CB_LHB2 <-- TRUE;
	  xx21
		GROUP V3_simu_group
		STEP propagate_leaves
		IF required OF RC_CB_LHB2 AND (((NOT already_standby OF
		  RC_CB_LHB2) AND (NOT already_required OF RC_CB_LHB2)) AND (
		  when_to_check OF RC_CB_LHB2 = 'req_to_not_req'))
		THEN already_required OF RC_CB_LHB2 <-- TRUE;
	  xx22
		GROUP V3_simu_group
		STEP tops
		IF ((required OF RC_CB_LHB2 AND already_standby OF RC_CB_LHB2)
		  AND (when_to_check OF RC_CB_LHB2 = 'not_req_to_req')) OR (((
		  NOT required OF RC_CB_LHB2) AND already_required OF
		  RC_CB_LHB2) AND (when_to_check OF RC_CB_LHB2 =
		  'req_to_not_req'))
		THEN to_be_fired OF RC_CB_LHB2 <-- TRUE;
	OCCURRENCE
	  xx23
		GROUP V3_simu_group
		IF (failI OF RC_CB_LHB2 = FALSE) AND (((((NOT failI_FROZEN OF
		  RC_CB_LHB2) AND to_be_fired OF RC_CB_LHB2) AND (NOT
		  to_be_fired OF RO_CB_LHB1)) AND (relevant_evt OF RC_CB_LHB2
		  OR (NOT trimming OF OPTIONS))) AND (NOT FALSE))
		MAY_OCCUR
		  FAULT failI
		  LABEL "instantaneous failure %OBJECT"
		  DIST INS (gamma OF RC_CB_LHB2)
		  INDUCING failI OF RC_CB_LHB2 <-- TRUE,
			already_standby OF RC_CB_LHB2 <-- FALSE,
			already_required OF RC_CB_LHB2 <-- FALSE,
			waiting_for_rep OF RC_CB_LHB2 <-- TRUE
		OR_ELSE
		  TRANSITION good
		  DIST INS (1 - gamma OF RC_CB_LHB2)
		  INDUCING already_standby OF RC_CB_LHB2 <-- FALSE,
			already_required OF RC_CB_LHB2 <-- FALSE;
	  xx24
		GROUP V3_simu_group
		IF (failI OF RC_CB_LHB2 = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF RC_CB_LHB2)) AND (NOT
		  failI_FROZEN OF RC_CB_LHB2))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF RC_CB_LHB2)
		  INDUCING failI OF RC_CB_LHB2 <-- FALSE;

OBJECT RC_CB_LHB2_ IS_A or_gate;
	INTERFACE
	  sons
		= CB_LHB12_unable RC_CB_LHB2;
	  fathers
		= loss_of_supply_by_DGB;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF RC_CB_LHB2_ =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  loss_of_supply_by_DGB)) OR FALSE)) OR ((calculate_required
		  OF RC_CB_LHB2_ = 'fn_fathers_opp_trig') AND (((1 > 0) AND (
		  NOT required OF loss_of_supply_by_DGB)) OR FALSE))) OR ((
		  calculate_required OF RC_CB_LHB2_ = 'opposite_to_S_trig')
		  AND FALSE)) OR ((calculate_required OF RC_CB_LHB2_ =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  RC_CB_LHB2_ = 'always_false')
		THEN required OF RC_CB_LHB2_ <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF RC_CB_LHB2_ AND (((
		  force_relevant_events OF RC_CB_LHB2_ OR (relevant_evt OF
		  loss_of_supply_by_DGB AND (NOT S OF loss_of_supply_by_DGB)))
		  OR ((trimming_option OF OPTIONS = 'according_to_article')
		  AND FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF RC_CB_LHB2_ <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF RC_CB_LHB2_ <-- S OF RC_CB_LHB2_;
	  xx29
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF S OF CB_LHB12_unable OR S OF RC_CB_LHB2
		THEN S OF RC_CB_LHB2_ <-- TRUE;

OBJECT RDA1 IS_A f_leaf;
	INTERFACE
	  fathers
		= LBA_by_line1_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  3;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 1e-06;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF RDA1 = 'fn_fathers_and_trig') AND
		  (((1 > 0) AND (NOT required OF LBA_by_line1_lost)) OR FALSE))
		   OR ((calculate_required OF RDA1 = 'fn_fathers_opp_trig')
		  AND (((1 > 0) AND (NOT required OF LBA_by_line1_lost)) OR
		  FALSE))) OR ((calculate_required OF RDA1 =
		  'opposite_to_S_trig') AND FALSE)) OR ((calculate_required OF
		  RDA1 = 'equal_to_S_trig') AND TRUE)) OR (calculate_required
		  OF RDA1 = 'always_false')
		THEN required OF RDA1 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF RDA1 AND (((force_relevant_events OF
		  RDA1 OR (relevant_evt OF LBA_by_line1_lost AND (NOT S OF
		  LBA_by_line1_lost))) OR ((trimming_option OF OPTIONS =
		  'according_to_article') AND FALSE)) OR ((trimming_option OF
		  OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF RDA1 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF RDA1 <-- S OF RDA1;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF RDA1 = TRUE) OR (failF OF RDA1 = TRUE)
		THEN S OF RDA1 <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF RDA1 < priority OF OPTIONS))
		  AND ((init OF RDA1 = TRUE) OR (failF OF RDA1 = TRUE))) AND
		  waiting_for_rep OF RDA1
		THEN priority OF OPTIONS <-- rep_priority OF RDA1;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF RDA1 = TRUE)
		  OR (failF OF RDA1 = TRUE))) AND waiting_for_rep OF RDA1) AND
		  ((0 = 0) OR ((0 > 0) AND (rep_priority OF RDA1 = priority OF
		  OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF RDA1 <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF RDA1 = FALSE) AND ((((NOT failF_FROZEN OF RDA1)
		  AND required OF RDA1) AND (NOT aggregation OF
		  LBA_by_line1_lost)) AND (relevant_evt OF RDA1 OR (NOT
		  trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF RDA1)
		  INDUCING failF OF RDA1 <-- TRUE,
			waiting_for_rep OF RDA1 <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF RDA1 = TRUE) AND ((repairable_system OF OPTIONS
		  AND (NOT waiting_for_rep OF RDA1)) AND (NOT failF_FROZEN OF
		  RDA1))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF RDA1)
		  INDUCING failF OF RDA1 <-- FALSE;

OBJECT RDA2 IS_A f_leaf;
	INTERFACE
	  fathers
		= LBA_by_line2_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  3;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 1e-06;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF RDA2 = 'fn_fathers_and_trig') AND
		  (((1 > 0) AND (NOT required OF LBA_by_line2_lost)) OR FALSE))
		   OR ((calculate_required OF RDA2 = 'fn_fathers_opp_trig')
		  AND (((1 > 0) AND (NOT required OF LBA_by_line2_lost)) OR
		  FALSE))) OR ((calculate_required OF RDA2 =
		  'opposite_to_S_trig') AND FALSE)) OR ((calculate_required OF
		  RDA2 = 'equal_to_S_trig') AND TRUE)) OR (calculate_required
		  OF RDA2 = 'always_false')
		THEN required OF RDA2 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF RDA2 AND (((force_relevant_events OF
		  RDA2 OR (relevant_evt OF LBA_by_line2_lost AND (NOT S OF
		  LBA_by_line2_lost))) OR ((trimming_option OF OPTIONS =
		  'according_to_article') AND FALSE)) OR ((trimming_option OF
		  OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF RDA2 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF RDA2 <-- S OF RDA2;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF RDA2 = TRUE) OR (failF OF RDA2 = TRUE)
		THEN S OF RDA2 <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF RDA2 < priority OF OPTIONS))
		  AND ((init OF RDA2 = TRUE) OR (failF OF RDA2 = TRUE))) AND
		  waiting_for_rep OF RDA2
		THEN priority OF OPTIONS <-- rep_priority OF RDA2;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF RDA2 = TRUE)
		  OR (failF OF RDA2 = TRUE))) AND waiting_for_rep OF RDA2) AND
		  ((0 = 0) OR ((0 > 0) AND (rep_priority OF RDA2 = priority OF
		  OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF RDA2 <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF RDA2 = FALSE) AND ((((NOT failF_FROZEN OF RDA2)
		  AND required OF RDA2) AND (NOT aggregation OF
		  LBA_by_line2_lost)) AND (relevant_evt OF RDA2 OR (NOT
		  trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF RDA2)
		  INDUCING failF OF RDA2 <-- TRUE,
			waiting_for_rep OF RDA2 <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF RDA2 = TRUE) AND ((repairable_system OF OPTIONS
		  AND (NOT waiting_for_rep OF RDA2)) AND (NOT failF_FROZEN OF
		  RDA2))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF RDA2)
		  INDUCING failF OF RDA2 <-- FALSE;

OBJECT RDB1 IS_A f_leaf;
	INTERFACE
	  fathers
		= LBB_by_line1_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  3;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 1e-06;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF RDB1 = 'fn_fathers_and_trig') AND
		  (((1 > 0) AND (NOT required OF LBB_by_line1_lost)) OR FALSE))
		   OR ((calculate_required OF RDB1 = 'fn_fathers_opp_trig')
		  AND (((1 > 0) AND (NOT required OF LBB_by_line1_lost)) OR
		  FALSE))) OR ((calculate_required OF RDB1 =
		  'opposite_to_S_trig') AND FALSE)) OR ((calculate_required OF
		  RDB1 = 'equal_to_S_trig') AND TRUE)) OR (calculate_required
		  OF RDB1 = 'always_false')
		THEN required OF RDB1 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF RDB1 AND (((force_relevant_events OF
		  RDB1 OR (relevant_evt OF LBB_by_line1_lost AND (NOT S OF
		  LBB_by_line1_lost))) OR ((trimming_option OF OPTIONS =
		  'according_to_article') AND FALSE)) OR ((trimming_option OF
		  OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF RDB1 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF RDB1 <-- S OF RDB1;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF RDB1 = TRUE) OR (failF OF RDB1 = TRUE)
		THEN S OF RDB1 <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF RDB1 < priority OF OPTIONS))
		  AND ((init OF RDB1 = TRUE) OR (failF OF RDB1 = TRUE))) AND
		  waiting_for_rep OF RDB1
		THEN priority OF OPTIONS <-- rep_priority OF RDB1;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF RDB1 = TRUE)
		  OR (failF OF RDB1 = TRUE))) AND waiting_for_rep OF RDB1) AND
		  ((0 = 0) OR ((0 > 0) AND (rep_priority OF RDB1 = priority OF
		  OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF RDB1 <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF RDB1 = FALSE) AND ((((NOT failF_FROZEN OF RDB1)
		  AND required OF RDB1) AND (NOT aggregation OF
		  LBB_by_line1_lost)) AND (relevant_evt OF RDB1 OR (NOT
		  trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF RDB1)
		  INDUCING failF OF RDB1 <-- TRUE,
			waiting_for_rep OF RDB1 <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF RDB1 = TRUE) AND ((repairable_system OF OPTIONS
		  AND (NOT waiting_for_rep OF RDB1)) AND (NOT failF_FROZEN OF
		  RDB1))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF RDB1)
		  INDUCING failF OF RDB1 <-- FALSE;

OBJECT RDB2 IS_A f_leaf;
	INTERFACE
	  fathers
		= LBB_by_line2_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  3;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 1e-06;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF RDB2 = 'fn_fathers_and_trig') AND
		  (((1 > 0) AND (NOT required OF LBB_by_line2_lost)) OR FALSE))
		   OR ((calculate_required OF RDB2 = 'fn_fathers_opp_trig')
		  AND (((1 > 0) AND (NOT required OF LBB_by_line2_lost)) OR
		  FALSE))) OR ((calculate_required OF RDB2 =
		  'opposite_to_S_trig') AND FALSE)) OR ((calculate_required OF
		  RDB2 = 'equal_to_S_trig') AND TRUE)) OR (calculate_required
		  OF RDB2 = 'always_false')
		THEN required OF RDB2 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF RDB2 AND (((force_relevant_events OF
		  RDB2 OR (relevant_evt OF LBB_by_line2_lost AND (NOT S OF
		  LBB_by_line2_lost))) OR ((trimming_option OF OPTIONS =
		  'according_to_article') AND FALSE)) OR ((trimming_option OF
		  OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF RDB2 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF RDB2 <-- S OF RDB2;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF RDB2 = TRUE) OR (failF OF RDB2 = TRUE)
		THEN S OF RDB2 <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF RDB2 < priority OF OPTIONS))
		  AND ((init OF RDB2 = TRUE) OR (failF OF RDB2 = TRUE))) AND
		  waiting_for_rep OF RDB2
		THEN priority OF OPTIONS <-- rep_priority OF RDB2;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF RDB2 = TRUE)
		  OR (failF OF RDB2 = TRUE))) AND waiting_for_rep OF RDB2) AND
		  ((0 = 0) OR ((0 > 0) AND (rep_priority OF RDB2 = priority OF
		  OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF RDB2 <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF RDB2 = FALSE) AND ((((NOT failF_FROZEN OF RDB2)
		  AND required OF RDB2) AND (NOT aggregation OF
		  LBB_by_line2_lost)) AND (relevant_evt OF RDB2 OR (NOT
		  trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF RDB2)
		  INDUCING failF OF RDB2 <-- TRUE,
			waiting_for_rep OF RDB2 <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF RDB2 = TRUE) AND ((repairable_system OF OPTIONS
		  AND (NOT waiting_for_rep OF RDB2)) AND (NOT failF_FROZEN OF
		  RDB2))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF RDB2)
		  INDUCING failF OF RDB2 <-- FALSE;

OBJECT RO_CB_LHA1 IS_A i_leaf;
	INTERFACE
	  fathers
		= RO_CB_LHA1_;
	  previous
		= demand_DGA;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  5;
	  when_to_check
		DOMAIN 'not_req_to_req' 'req_to_not_req'
		= 'not_req_to_req';
	  gamma
		DOMAIN REAL
		= 0.0002;
	  failI_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failI
		LABEL "instantaneous failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	ATTRIBUTE
	  to_be_fired
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  already_standby
		DOMAIN BOOLEAN
		= FALSE;
	  already_required
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF RO_CB_LHA1 =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  RO_CB_LHA1_)) OR FALSE)) OR ((calculate_required OF
		  RO_CB_LHA1 = 'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT
		  required OF RO_CB_LHA1_)) OR FALSE))) OR ((
		  calculate_required OF RO_CB_LHA1 = 'opposite_to_S_trig') AND
		  FALSE)) OR ((calculate_required OF RO_CB_LHA1 =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  RO_CB_LHA1 = 'always_false')
		THEN required OF RO_CB_LHA1 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF RO_CB_LHA1 AND (((
		  force_relevant_events OF RO_CB_LHA1 OR (relevant_evt OF
		  RO_CB_LHA1_ AND (NOT S OF RO_CB_LHA1_))) OR ((
		  trimming_option OF OPTIONS = 'according_to_article') AND
		  FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF RO_CB_LHA1 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF RO_CB_LHA1 <-- S OF RO_CB_LHA1;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF failI OF RO_CB_LHA1 = TRUE
		THEN S OF RO_CB_LHA1 <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF RO_CB_LHA1 < priority OF
		  OPTIONS)) AND (failI OF RO_CB_LHA1 = TRUE)) AND
		  waiting_for_rep OF RO_CB_LHA1
		THEN priority OF OPTIONS <-- rep_priority OF RO_CB_LHA1;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND (failI OF RO_CB_LHA1 =
		  TRUE)) AND waiting_for_rep OF RO_CB_LHA1) AND ((0 = 0) OR ((
		  0 > 0) AND (rep_priority OF RO_CB_LHA1 = priority OF OPTIONS)
		  ))) AND TRUE
		THEN waiting_for_rep OF RO_CB_LHA1 <-- FALSE;
	  xx20
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (NOT required OF RO_CB_LHA1) AND (((NOT already_standby OF
		  RO_CB_LHA1) AND (NOT already_required OF RO_CB_LHA1)) AND (
		  when_to_check OF RO_CB_LHA1 = 'not_req_to_req'))
		THEN already_standby OF RO_CB_LHA1 <-- TRUE;
	  xx21
		GROUP V3_simu_group
		STEP propagate_leaves
		IF required OF RO_CB_LHA1 AND (((NOT already_standby OF
		  RO_CB_LHA1) AND (NOT already_required OF RO_CB_LHA1)) AND (
		  when_to_check OF RO_CB_LHA1 = 'req_to_not_req'))
		THEN already_required OF RO_CB_LHA1 <-- TRUE;
	  xx22
		GROUP V3_simu_group
		STEP tops
		IF ((required OF RO_CB_LHA1 AND already_standby OF RO_CB_LHA1)
		  AND (when_to_check OF RO_CB_LHA1 = 'not_req_to_req')) OR (((
		  NOT required OF RO_CB_LHA1) AND already_required OF
		  RO_CB_LHA1) AND (when_to_check OF RO_CB_LHA1 =
		  'req_to_not_req'))
		THEN to_be_fired OF RO_CB_LHA1 <-- TRUE;
	OCCURRENCE
	  xx23
		GROUP V3_simu_group
		IF (failI OF RO_CB_LHA1 = FALSE) AND (((((NOT failI_FROZEN OF
		  RO_CB_LHA1) AND to_be_fired OF RO_CB_LHA1) AND (NOT
		  to_be_fired OF demand_DGA)) AND (relevant_evt OF RO_CB_LHA1
		  OR (NOT trimming OF OPTIONS))) AND (NOT FALSE))
		MAY_OCCUR
		  FAULT failI
		  LABEL "instantaneous failure %OBJECT"
		  DIST INS (gamma OF RO_CB_LHA1)
		  INDUCING failI OF RO_CB_LHA1 <-- TRUE,
			already_standby OF RO_CB_LHA1 <-- FALSE,
			already_required OF RO_CB_LHA1 <-- FALSE,
			waiting_for_rep OF RO_CB_LHA1 <-- TRUE
		OR_ELSE
		  TRANSITION good
		  DIST INS (1 - gamma OF RO_CB_LHA1)
		  INDUCING already_standby OF RO_CB_LHA1 <-- FALSE,
			already_required OF RO_CB_LHA1 <-- FALSE;
	  xx24
		GROUP V3_simu_group
		IF (failI OF RO_CB_LHA1 = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF RO_CB_LHA1)) AND (NOT
		  failI_FROZEN OF RO_CB_LHA1))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF RO_CB_LHA1)
		  INDUCING failI OF RO_CB_LHA1 <-- FALSE;

OBJECT RO_CB_LHA1_ IS_A or_gate;
	INTERFACE
	  sons
		= CB_LHA12_unable RO_CB_LHA1;
	  fathers
		= loss_of_supply_by_DGA loss_of_supply_by_TAC;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF RO_CB_LHA1_ =
		  'fn_fathers_and_trig') AND (((2 > 0) AND ((NOT required OF
		  loss_of_supply_by_DGA) AND (NOT required OF
		  loss_of_supply_by_TAC))) OR FALSE)) OR ((calculate_required
		  OF RO_CB_LHA1_ = 'fn_fathers_opp_trig') AND (((2 > 0) AND ((
		  NOT required OF loss_of_supply_by_DGA) AND (NOT required OF
		  loss_of_supply_by_TAC))) OR FALSE))) OR ((calculate_required
		  OF RO_CB_LHA1_ = 'opposite_to_S_trig') AND FALSE)) OR ((
		  calculate_required OF RO_CB_LHA1_ = 'equal_to_S_trig') AND
		  TRUE)) OR (calculate_required OF RO_CB_LHA1_ =
		  'always_false')
		THEN required OF RO_CB_LHA1_ <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF RO_CB_LHA1_ AND (((
		  force_relevant_events OF RO_CB_LHA1_ OR ((relevant_evt OF
		  loss_of_supply_by_DGA AND (NOT S OF loss_of_supply_by_DGA))
		  OR (relevant_evt OF loss_of_supply_by_TAC AND (NOT S OF
		  loss_of_supply_by_TAC)))) OR ((trimming_option OF OPTIONS =
		  'according_to_article') AND FALSE)) OR ((trimming_option OF
		  OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF RO_CB_LHA1_ <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF RO_CB_LHA1_ <-- S OF RO_CB_LHA1_;
	  xx29
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF S OF CB_LHA12_unable OR S OF RO_CB_LHA1
		THEN S OF RO_CB_LHA1_ <-- TRUE;

OBJECT RO_CB_LHA2 IS_A i_leaf;
	INTERFACE
	  fathers
		= RO_CB_LHA2_;
	  previous
		= demand_TAC;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  5;
	  when_to_check
		DOMAIN 'not_req_to_req' 'req_to_not_req'
		= 'not_req_to_req';
	  gamma
		DOMAIN REAL
		= 0.0002;
	  failI_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failI
		LABEL "instantaneous failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	ATTRIBUTE
	  to_be_fired
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  already_standby
		DOMAIN BOOLEAN
		= FALSE;
	  already_required
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF RO_CB_LHA2 =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  RO_CB_LHA2_)) OR FALSE)) OR ((calculate_required OF
		  RO_CB_LHA2 = 'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT
		  required OF RO_CB_LHA2_)) OR FALSE))) OR ((
		  calculate_required OF RO_CB_LHA2 = 'opposite_to_S_trig') AND
		  FALSE)) OR ((calculate_required OF RO_CB_LHA2 =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  RO_CB_LHA2 = 'always_false')
		THEN required OF RO_CB_LHA2 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF RO_CB_LHA2 AND (((
		  force_relevant_events OF RO_CB_LHA2 OR (relevant_evt OF
		  RO_CB_LHA2_ AND (NOT S OF RO_CB_LHA2_))) OR ((
		  trimming_option OF OPTIONS = 'according_to_article') AND
		  FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF RO_CB_LHA2 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF RO_CB_LHA2 <-- S OF RO_CB_LHA2;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF failI OF RO_CB_LHA2 = TRUE
		THEN S OF RO_CB_LHA2 <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF RO_CB_LHA2 < priority OF
		  OPTIONS)) AND (failI OF RO_CB_LHA2 = TRUE)) AND
		  waiting_for_rep OF RO_CB_LHA2
		THEN priority OF OPTIONS <-- rep_priority OF RO_CB_LHA2;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND (failI OF RO_CB_LHA2 =
		  TRUE)) AND waiting_for_rep OF RO_CB_LHA2) AND ((0 = 0) OR ((
		  0 > 0) AND (rep_priority OF RO_CB_LHA2 = priority OF OPTIONS)
		  ))) AND TRUE
		THEN waiting_for_rep OF RO_CB_LHA2 <-- FALSE;
	  xx20
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (NOT required OF RO_CB_LHA2) AND (((NOT already_standby OF
		  RO_CB_LHA2) AND (NOT already_required OF RO_CB_LHA2)) AND (
		  when_to_check OF RO_CB_LHA2 = 'not_req_to_req'))
		THEN already_standby OF RO_CB_LHA2 <-- TRUE;
	  xx21
		GROUP V3_simu_group
		STEP propagate_leaves
		IF required OF RO_CB_LHA2 AND (((NOT already_standby OF
		  RO_CB_LHA2) AND (NOT already_required OF RO_CB_LHA2)) AND (
		  when_to_check OF RO_CB_LHA2 = 'req_to_not_req'))
		THEN already_required OF RO_CB_LHA2 <-- TRUE;
	  xx22
		GROUP V3_simu_group
		STEP tops
		IF ((required OF RO_CB_LHA2 AND already_standby OF RO_CB_LHA2)
		  AND (when_to_check OF RO_CB_LHA2 = 'not_req_to_req')) OR (((
		  NOT required OF RO_CB_LHA2) AND already_required OF
		  RO_CB_LHA2) AND (when_to_check OF RO_CB_LHA2 =
		  'req_to_not_req'))
		THEN to_be_fired OF RO_CB_LHA2 <-- TRUE;
	OCCURRENCE
	  xx23
		GROUP V3_simu_group
		IF (failI OF RO_CB_LHA2 = FALSE) AND (((((NOT failI_FROZEN OF
		  RO_CB_LHA2) AND to_be_fired OF RO_CB_LHA2) AND (NOT
		  to_be_fired OF demand_TAC)) AND (relevant_evt OF RO_CB_LHA2
		  OR (NOT trimming OF OPTIONS))) AND (NOT FALSE))
		MAY_OCCUR
		  FAULT failI
		  LABEL "instantaneous failure %OBJECT"
		  DIST INS (gamma OF RO_CB_LHA2)
		  INDUCING failI OF RO_CB_LHA2 <-- TRUE,
			already_standby OF RO_CB_LHA2 <-- FALSE,
			already_required OF RO_CB_LHA2 <-- FALSE,
			waiting_for_rep OF RO_CB_LHA2 <-- TRUE
		OR_ELSE
		  TRANSITION good
		  DIST INS (1 - gamma OF RO_CB_LHA2)
		  INDUCING already_standby OF RO_CB_LHA2 <-- FALSE,
			already_required OF RO_CB_LHA2 <-- FALSE;
	  xx24
		GROUP V3_simu_group
		IF (failI OF RO_CB_LHA2 = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF RO_CB_LHA2)) AND (NOT
		  failI_FROZEN OF RO_CB_LHA2))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF RO_CB_LHA2)
		  INDUCING failI OF RO_CB_LHA2 <-- FALSE;

OBJECT RO_CB_LHA2_ IS_A or_gate;
	INTERFACE
	  sons
		= CB_LHA12_unable RO_CB_LHA2;
	  fathers
		= loss_of_supply_by_TAC;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF RO_CB_LHA2_ =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  loss_of_supply_by_TAC)) OR FALSE)) OR ((calculate_required
		  OF RO_CB_LHA2_ = 'fn_fathers_opp_trig') AND (((1 > 0) AND (
		  NOT required OF loss_of_supply_by_TAC)) OR FALSE))) OR ((
		  calculate_required OF RO_CB_LHA2_ = 'opposite_to_S_trig')
		  AND FALSE)) OR ((calculate_required OF RO_CB_LHA2_ =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  RO_CB_LHA2_ = 'always_false')
		THEN required OF RO_CB_LHA2_ <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF RO_CB_LHA2_ AND (((
		  force_relevant_events OF RO_CB_LHA2_ OR (relevant_evt OF
		  loss_of_supply_by_TAC AND (NOT S OF loss_of_supply_by_TAC)))
		  OR ((trimming_option OF OPTIONS = 'according_to_article')
		  AND FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF RO_CB_LHA2_ <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF RO_CB_LHA2_ <-- S OF RO_CB_LHA2_;
	  xx29
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF S OF CB_LHA12_unable OR S OF RO_CB_LHA2
		THEN S OF RO_CB_LHA2_ <-- TRUE;

OBJECT RO_CB_LHB1 IS_A i_leaf;
	INTERFACE
	  fathers
		= RO_CB_LHB1_;
	  previous
		= demand_DGB;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  5;
	  when_to_check
		DOMAIN 'not_req_to_req' 'req_to_not_req'
		= 'not_req_to_req';
	  gamma
		DOMAIN REAL
		= 0.0002;
	  failI_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failI
		LABEL "instantaneous failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	ATTRIBUTE
	  to_be_fired
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  already_standby
		DOMAIN BOOLEAN
		= FALSE;
	  already_required
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF RO_CB_LHB1 =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  RO_CB_LHB1_)) OR FALSE)) OR ((calculate_required OF
		  RO_CB_LHB1 = 'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT
		  required OF RO_CB_LHB1_)) OR FALSE))) OR ((
		  calculate_required OF RO_CB_LHB1 = 'opposite_to_S_trig') AND
		  FALSE)) OR ((calculate_required OF RO_CB_LHB1 =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  RO_CB_LHB1 = 'always_false')
		THEN required OF RO_CB_LHB1 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF RO_CB_LHB1 AND (((
		  force_relevant_events OF RO_CB_LHB1 OR (relevant_evt OF
		  RO_CB_LHB1_ AND (NOT S OF RO_CB_LHB1_))) OR ((
		  trimming_option OF OPTIONS = 'according_to_article') AND
		  FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF RO_CB_LHB1 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF RO_CB_LHB1 <-- S OF RO_CB_LHB1;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF failI OF RO_CB_LHB1 = TRUE
		THEN S OF RO_CB_LHB1 <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF RO_CB_LHB1 < priority OF
		  OPTIONS)) AND (failI OF RO_CB_LHB1 = TRUE)) AND
		  waiting_for_rep OF RO_CB_LHB1
		THEN priority OF OPTIONS <-- rep_priority OF RO_CB_LHB1;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND (failI OF RO_CB_LHB1 =
		  TRUE)) AND waiting_for_rep OF RO_CB_LHB1) AND ((0 = 0) OR ((
		  0 > 0) AND (rep_priority OF RO_CB_LHB1 = priority OF OPTIONS)
		  ))) AND TRUE
		THEN waiting_for_rep OF RO_CB_LHB1 <-- FALSE;
	  xx20
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (NOT required OF RO_CB_LHB1) AND (((NOT already_standby OF
		  RO_CB_LHB1) AND (NOT already_required OF RO_CB_LHB1)) AND (
		  when_to_check OF RO_CB_LHB1 = 'not_req_to_req'))
		THEN already_standby OF RO_CB_LHB1 <-- TRUE;
	  xx21
		GROUP V3_simu_group
		STEP propagate_leaves
		IF required OF RO_CB_LHB1 AND (((NOT already_standby OF
		  RO_CB_LHB1) AND (NOT already_required OF RO_CB_LHB1)) AND (
		  when_to_check OF RO_CB_LHB1 = 'req_to_not_req'))
		THEN already_required OF RO_CB_LHB1 <-- TRUE;
	  xx22
		GROUP V3_simu_group
		STEP tops
		IF ((required OF RO_CB_LHB1 AND already_standby OF RO_CB_LHB1)
		  AND (when_to_check OF RO_CB_LHB1 = 'not_req_to_req')) OR (((
		  NOT required OF RO_CB_LHB1) AND already_required OF
		  RO_CB_LHB1) AND (when_to_check OF RO_CB_LHB1 =
		  'req_to_not_req'))
		THEN to_be_fired OF RO_CB_LHB1 <-- TRUE;
	OCCURRENCE
	  xx23
		GROUP V3_simu_group
		IF (failI OF RO_CB_LHB1 = FALSE) AND (((((NOT failI_FROZEN OF
		  RO_CB_LHB1) AND to_be_fired OF RO_CB_LHB1) AND (NOT
		  to_be_fired OF demand_DGB)) AND (relevant_evt OF RO_CB_LHB1
		  OR (NOT trimming OF OPTIONS))) AND (NOT FALSE))
		MAY_OCCUR
		  FAULT failI
		  LABEL "instantaneous failure %OBJECT"
		  DIST INS (gamma OF RO_CB_LHB1)
		  INDUCING failI OF RO_CB_LHB1 <-- TRUE,
			already_standby OF RO_CB_LHB1 <-- FALSE,
			already_required OF RO_CB_LHB1 <-- FALSE,
			waiting_for_rep OF RO_CB_LHB1 <-- TRUE
		OR_ELSE
		  TRANSITION good
		  DIST INS (1 - gamma OF RO_CB_LHB1)
		  INDUCING already_standby OF RO_CB_LHB1 <-- FALSE,
			already_required OF RO_CB_LHB1 <-- FALSE;
	  xx24
		GROUP V3_simu_group
		IF (failI OF RO_CB_LHB1 = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF RO_CB_LHB1)) AND (NOT
		  failI_FROZEN OF RO_CB_LHB1))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF RO_CB_LHB1)
		  INDUCING failI OF RO_CB_LHB1 <-- FALSE;

OBJECT RO_CB_LHB1_ IS_A or_gate;
	INTERFACE
	  sons
		= CB_LHB12_unable RO_CB_LHB1;
	  fathers
		= loss_of_supply_by_DGB;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF RO_CB_LHB1_ =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  loss_of_supply_by_DGB)) OR FALSE)) OR ((calculate_required
		  OF RO_CB_LHB1_ = 'fn_fathers_opp_trig') AND (((1 > 0) AND (
		  NOT required OF loss_of_supply_by_DGB)) OR FALSE))) OR ((
		  calculate_required OF RO_CB_LHB1_ = 'opposite_to_S_trig')
		  AND FALSE)) OR ((calculate_required OF RO_CB_LHB1_ =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  RO_CB_LHB1_ = 'always_false')
		THEN required OF RO_CB_LHB1_ <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF RO_CB_LHB1_ AND (((
		  force_relevant_events OF RO_CB_LHB1_ OR (relevant_evt OF
		  loss_of_supply_by_DGB AND (NOT S OF loss_of_supply_by_DGB)))
		  OR ((trimming_option OF OPTIONS = 'according_to_article')
		  AND FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF RO_CB_LHB1_ <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF RO_CB_LHB1_ <-- S OF RO_CB_LHB1_;
	  xx29
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF S OF CB_LHB12_unable OR S OF RO_CB_LHB1
		THEN S OF RO_CB_LHB1_ <-- TRUE;

OBJECT SH_CB_GEV IS_A f_leaf;
	INTERFACE
	  fathers
		= TS_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  5;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 1e-07;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF SH_CB_GEV = 'fn_fathers_and_trig')
		   AND (((1 > 0) AND (NOT required OF TS_lost)) OR FALSE)) OR (
		  (calculate_required OF SH_CB_GEV = 'fn_fathers_opp_trig')
		  AND (((1 > 0) AND (NOT required OF TS_lost)) OR FALSE))) OR (
		  (calculate_required OF SH_CB_GEV = 'opposite_to_S_trig') AND
		  FALSE)) OR ((calculate_required OF SH_CB_GEV =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  SH_CB_GEV = 'always_false')
		THEN required OF SH_CB_GEV <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF SH_CB_GEV AND (((force_relevant_events
		  OF SH_CB_GEV OR (relevant_evt OF TS_lost AND (NOT S OF
		  TS_lost))) OR ((trimming_option OF OPTIONS =
		  'according_to_article') AND FALSE)) OR ((trimming_option OF
		  OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF SH_CB_GEV <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF SH_CB_GEV <-- S OF SH_CB_GEV;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF SH_CB_GEV = TRUE) OR (failF OF SH_CB_GEV = TRUE)
		THEN S OF SH_CB_GEV <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF SH_CB_GEV < priority OF
		  OPTIONS)) AND ((init OF SH_CB_GEV = TRUE) OR (failF OF
		  SH_CB_GEV = TRUE))) AND waiting_for_rep OF SH_CB_GEV
		THEN priority OF OPTIONS <-- rep_priority OF SH_CB_GEV;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF SH_CB_GEV =
		  TRUE) OR (failF OF SH_CB_GEV = TRUE))) AND waiting_for_rep
		  OF SH_CB_GEV) AND ((0 = 0) OR ((0 > 0) AND (rep_priority OF
		  SH_CB_GEV = priority OF OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF SH_CB_GEV <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF SH_CB_GEV = FALSE) AND ((((NOT failF_FROZEN OF
		  SH_CB_GEV) AND required OF SH_CB_GEV) AND (NOT FALSE)) AND (
		  relevant_evt OF SH_CB_GEV OR (NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF SH_CB_GEV)
		  INDUCING failF OF SH_CB_GEV <-- TRUE,
			waiting_for_rep OF SH_CB_GEV <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF SH_CB_GEV = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF SH_CB_GEV)) AND (NOT
		  failF_FROZEN OF SH_CB_GEV))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF SH_CB_GEV)
		  INDUCING failF OF SH_CB_GEV <-- FALSE;

OBJECT SH_CB_LBA1 IS_A f_leaf;
	INTERFACE
	  fathers
		= LBA_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  5;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 1e-06;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF SH_CB_LBA1 =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  LBA_lost)) OR FALSE)) OR ((calculate_required OF SH_CB_LBA1
		  = 'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT required OF
		  LBA_lost)) OR FALSE))) OR ((calculate_required OF SH_CB_LBA1
		  = 'opposite_to_S_trig') AND FALSE)) OR ((calculate_required
		  OF SH_CB_LBA1 = 'equal_to_S_trig') AND TRUE)) OR (
		  calculate_required OF SH_CB_LBA1 = 'always_false')
		THEN required OF SH_CB_LBA1 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF SH_CB_LBA1 AND (((
		  force_relevant_events OF SH_CB_LBA1 OR (relevant_evt OF
		  LBA_lost AND (NOT S OF LBA_lost))) OR ((trimming_option OF
		  OPTIONS = 'according_to_article') AND FALSE)) OR ((
		  trimming_option OF OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF SH_CB_LBA1 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF SH_CB_LBA1 <-- S OF SH_CB_LBA1;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF SH_CB_LBA1 = TRUE) OR (failF OF SH_CB_LBA1 = TRUE)
		THEN S OF SH_CB_LBA1 <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF SH_CB_LBA1 < priority OF
		  OPTIONS)) AND ((init OF SH_CB_LBA1 = TRUE) OR (failF OF
		  SH_CB_LBA1 = TRUE))) AND waiting_for_rep OF SH_CB_LBA1
		THEN priority OF OPTIONS <-- rep_priority OF SH_CB_LBA1;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF SH_CB_LBA1 =
		  TRUE) OR (failF OF SH_CB_LBA1 = TRUE))) AND waiting_for_rep
		  OF SH_CB_LBA1) AND ((0 = 0) OR ((0 > 0) AND (rep_priority OF
		  SH_CB_LBA1 = priority OF OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF SH_CB_LBA1 <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF SH_CB_LBA1 = FALSE) AND ((((NOT failF_FROZEN OF
		  SH_CB_LBA1) AND required OF SH_CB_LBA1) AND (NOT FALSE)) AND
		  (relevant_evt OF SH_CB_LBA1 OR (NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF SH_CB_LBA1)
		  INDUCING failF OF SH_CB_LBA1 <-- TRUE,
			waiting_for_rep OF SH_CB_LBA1 <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF SH_CB_LBA1 = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF SH_CB_LBA1)) AND (NOT
		  failF_FROZEN OF SH_CB_LBA1))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF SH_CB_LBA1)
		  INDUCING failF OF SH_CB_LBA1 <-- FALSE;

OBJECT SH_CB_LBA2 IS_A f_leaf;
	INTERFACE
	  fathers
		= LBA_by_line2_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  5;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 1e-06;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF SH_CB_LBA2 =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  LBA_by_line2_lost)) OR FALSE)) OR ((calculate_required OF
		  SH_CB_LBA2 = 'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT
		  required OF LBA_by_line2_lost)) OR FALSE))) OR ((
		  calculate_required OF SH_CB_LBA2 = 'opposite_to_S_trig') AND
		  FALSE)) OR ((calculate_required OF SH_CB_LBA2 =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  SH_CB_LBA2 = 'always_false')
		THEN required OF SH_CB_LBA2 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF SH_CB_LBA2 AND (((
		  force_relevant_events OF SH_CB_LBA2 OR (relevant_evt OF
		  LBA_by_line2_lost AND (NOT S OF LBA_by_line2_lost))) OR ((
		  trimming_option OF OPTIONS = 'according_to_article') AND
		  FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF SH_CB_LBA2 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF SH_CB_LBA2 <-- S OF SH_CB_LBA2;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF SH_CB_LBA2 = TRUE) OR (failF OF SH_CB_LBA2 = TRUE)
		THEN S OF SH_CB_LBA2 <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF SH_CB_LBA2 < priority OF
		  OPTIONS)) AND ((init OF SH_CB_LBA2 = TRUE) OR (failF OF
		  SH_CB_LBA2 = TRUE))) AND waiting_for_rep OF SH_CB_LBA2
		THEN priority OF OPTIONS <-- rep_priority OF SH_CB_LBA2;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF SH_CB_LBA2 =
		  TRUE) OR (failF OF SH_CB_LBA2 = TRUE))) AND waiting_for_rep
		  OF SH_CB_LBA2) AND ((0 = 0) OR ((0 > 0) AND (rep_priority OF
		  SH_CB_LBA2 = priority OF OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF SH_CB_LBA2 <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF SH_CB_LBA2 = FALSE) AND ((((NOT failF_FROZEN OF
		  SH_CB_LBA2) AND required OF SH_CB_LBA2) AND (NOT aggregation
		  OF LBA_by_line2_lost)) AND (relevant_evt OF SH_CB_LBA2 OR (
		  NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF SH_CB_LBA2)
		  INDUCING failF OF SH_CB_LBA2 <-- TRUE,
			waiting_for_rep OF SH_CB_LBA2 <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF SH_CB_LBA2 = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF SH_CB_LBA2)) AND (NOT
		  failF_FROZEN OF SH_CB_LBA2))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF SH_CB_LBA2)
		  INDUCING failF OF SH_CB_LBA2 <-- FALSE;

OBJECT SH_CB_LBB1 IS_A f_leaf;
	INTERFACE
	  fathers
		= LBB_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  5;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 1e-06;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF SH_CB_LBB1 =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  LBB_lost)) OR FALSE)) OR ((calculate_required OF SH_CB_LBB1
		  = 'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT required OF
		  LBB_lost)) OR FALSE))) OR ((calculate_required OF SH_CB_LBB1
		  = 'opposite_to_S_trig') AND FALSE)) OR ((calculate_required
		  OF SH_CB_LBB1 = 'equal_to_S_trig') AND TRUE)) OR (
		  calculate_required OF SH_CB_LBB1 = 'always_false')
		THEN required OF SH_CB_LBB1 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF SH_CB_LBB1 AND (((
		  force_relevant_events OF SH_CB_LBB1 OR (relevant_evt OF
		  LBB_lost AND (NOT S OF LBB_lost))) OR ((trimming_option OF
		  OPTIONS = 'according_to_article') AND FALSE)) OR ((
		  trimming_option OF OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF SH_CB_LBB1 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF SH_CB_LBB1 <-- S OF SH_CB_LBB1;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF SH_CB_LBB1 = TRUE) OR (failF OF SH_CB_LBB1 = TRUE)
		THEN S OF SH_CB_LBB1 <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF SH_CB_LBB1 < priority OF
		  OPTIONS)) AND ((init OF SH_CB_LBB1 = TRUE) OR (failF OF
		  SH_CB_LBB1 = TRUE))) AND waiting_for_rep OF SH_CB_LBB1
		THEN priority OF OPTIONS <-- rep_priority OF SH_CB_LBB1;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF SH_CB_LBB1 =
		  TRUE) OR (failF OF SH_CB_LBB1 = TRUE))) AND waiting_for_rep
		  OF SH_CB_LBB1) AND ((0 = 0) OR ((0 > 0) AND (rep_priority OF
		  SH_CB_LBB1 = priority OF OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF SH_CB_LBB1 <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF SH_CB_LBB1 = FALSE) AND ((((NOT failF_FROZEN OF
		  SH_CB_LBB1) AND required OF SH_CB_LBB1) AND (NOT FALSE)) AND
		  (relevant_evt OF SH_CB_LBB1 OR (NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF SH_CB_LBB1)
		  INDUCING failF OF SH_CB_LBB1 <-- TRUE,
			waiting_for_rep OF SH_CB_LBB1 <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF SH_CB_LBB1 = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF SH_CB_LBB1)) AND (NOT
		  failF_FROZEN OF SH_CB_LBB1))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF SH_CB_LBB1)
		  INDUCING failF OF SH_CB_LBB1 <-- FALSE;

OBJECT SH_CB_LBB2 IS_A f_leaf;
	INTERFACE
	  fathers
		= LBB_by_line2_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  5;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 1e-06;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF SH_CB_LBB2 =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  LBB_by_line2_lost)) OR FALSE)) OR ((calculate_required OF
		  SH_CB_LBB2 = 'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT
		  required OF LBB_by_line2_lost)) OR FALSE))) OR ((
		  calculate_required OF SH_CB_LBB2 = 'opposite_to_S_trig') AND
		  FALSE)) OR ((calculate_required OF SH_CB_LBB2 =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  SH_CB_LBB2 = 'always_false')
		THEN required OF SH_CB_LBB2 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF SH_CB_LBB2 AND (((
		  force_relevant_events OF SH_CB_LBB2 OR (relevant_evt OF
		  LBB_by_line2_lost AND (NOT S OF LBB_by_line2_lost))) OR ((
		  trimming_option OF OPTIONS = 'according_to_article') AND
		  FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF SH_CB_LBB2 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF SH_CB_LBB2 <-- S OF SH_CB_LBB2;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF SH_CB_LBB2 = TRUE) OR (failF OF SH_CB_LBB2 = TRUE)
		THEN S OF SH_CB_LBB2 <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF SH_CB_LBB2 < priority OF
		  OPTIONS)) AND ((init OF SH_CB_LBB2 = TRUE) OR (failF OF
		  SH_CB_LBB2 = TRUE))) AND waiting_for_rep OF SH_CB_LBB2
		THEN priority OF OPTIONS <-- rep_priority OF SH_CB_LBB2;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF SH_CB_LBB2 =
		  TRUE) OR (failF OF SH_CB_LBB2 = TRUE))) AND waiting_for_rep
		  OF SH_CB_LBB2) AND ((0 = 0) OR ((0 > 0) AND (rep_priority OF
		  SH_CB_LBB2 = priority OF OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF SH_CB_LBB2 <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF SH_CB_LBB2 = FALSE) AND ((((NOT failF_FROZEN OF
		  SH_CB_LBB2) AND required OF SH_CB_LBB2) AND (NOT aggregation
		  OF LBB_by_line2_lost)) AND (relevant_evt OF SH_CB_LBB2 OR (
		  NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF SH_CB_LBB2)
		  INDUCING failF OF SH_CB_LBB2 <-- TRUE,
			waiting_for_rep OF SH_CB_LBB2 <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF SH_CB_LBB2 = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF SH_CB_LBB2)) AND (NOT
		  failF_FROZEN OF SH_CB_LBB2))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF SH_CB_LBB2)
		  INDUCING failF OF SH_CB_LBB2 <-- FALSE;

OBJECT SH_CB_LGA IS_A f_leaf;
	INTERFACE
	  fathers
		= loss_of_supply_by_TS;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  5;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 5e-07;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF SH_CB_LGA = 'fn_fathers_and_trig')
		   AND (((1 > 0) AND (NOT required OF loss_of_supply_by_TS))
		  OR FALSE)) OR ((calculate_required OF SH_CB_LGA =
		  'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT required OF
		  loss_of_supply_by_TS)) OR FALSE))) OR ((calculate_required
		  OF SH_CB_LGA = 'opposite_to_S_trig') AND FALSE)) OR ((
		  calculate_required OF SH_CB_LGA = 'equal_to_S_trig') AND
		  TRUE)) OR (calculate_required OF SH_CB_LGA = 'always_false')
		THEN required OF SH_CB_LGA <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF SH_CB_LGA AND (((force_relevant_events
		  OF SH_CB_LGA OR (relevant_evt OF loss_of_supply_by_TS AND (
		  NOT S OF loss_of_supply_by_TS))) OR ((trimming_option OF
		  OPTIONS = 'according_to_article') AND FALSE)) OR ((
		  trimming_option OF OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF SH_CB_LGA <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF SH_CB_LGA <-- S OF SH_CB_LGA;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF SH_CB_LGA = TRUE) OR (failF OF SH_CB_LGA = TRUE)
		THEN S OF SH_CB_LGA <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF SH_CB_LGA < priority OF
		  OPTIONS)) AND ((init OF SH_CB_LGA = TRUE) OR (failF OF
		  SH_CB_LGA = TRUE))) AND waiting_for_rep OF SH_CB_LGA
		THEN priority OF OPTIONS <-- rep_priority OF SH_CB_LGA;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF SH_CB_LGA =
		  TRUE) OR (failF OF SH_CB_LGA = TRUE))) AND waiting_for_rep
		  OF SH_CB_LGA) AND ((0 = 0) OR ((0 > 0) AND (rep_priority OF
		  SH_CB_LGA = priority OF OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF SH_CB_LGA <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF SH_CB_LGA = FALSE) AND ((((NOT failF_FROZEN OF
		  SH_CB_LGA) AND required OF SH_CB_LGA) AND (NOT FALSE)) AND (
		  relevant_evt OF SH_CB_LGA OR (NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF SH_CB_LGA)
		  INDUCING failF OF SH_CB_LGA <-- TRUE,
			waiting_for_rep OF SH_CB_LGA <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF SH_CB_LGA = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF SH_CB_LGA)) AND (NOT
		  failF_FROZEN OF SH_CB_LGA))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF SH_CB_LGA)
		  INDUCING failF OF SH_CB_LGA <-- FALSE;

OBJECT SH_CB_LGB IS_A f_leaf;
	INTERFACE
	  fathers
		= loss_of_supply_by_TS1;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  5;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 5e-07;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF SH_CB_LGB = 'fn_fathers_and_trig')
		   AND (((1 > 0) AND (NOT required OF loss_of_supply_by_TS1))
		  OR FALSE)) OR ((calculate_required OF SH_CB_LGB =
		  'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT required OF
		  loss_of_supply_by_TS1)) OR FALSE))) OR ((calculate_required
		  OF SH_CB_LGB = 'opposite_to_S_trig') AND FALSE)) OR ((
		  calculate_required OF SH_CB_LGB = 'equal_to_S_trig') AND
		  TRUE)) OR (calculate_required OF SH_CB_LGB = 'always_false')
		THEN required OF SH_CB_LGB <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF SH_CB_LGB AND (((force_relevant_events
		  OF SH_CB_LGB OR (relevant_evt OF loss_of_supply_by_TS1 AND (
		  NOT S OF loss_of_supply_by_TS1))) OR ((trimming_option OF
		  OPTIONS = 'according_to_article') AND FALSE)) OR ((
		  trimming_option OF OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF SH_CB_LGB <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF SH_CB_LGB <-- S OF SH_CB_LGB;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF SH_CB_LGB = TRUE) OR (failF OF SH_CB_LGB = TRUE)
		THEN S OF SH_CB_LGB <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF SH_CB_LGB < priority OF
		  OPTIONS)) AND ((init OF SH_CB_LGB = TRUE) OR (failF OF
		  SH_CB_LGB = TRUE))) AND waiting_for_rep OF SH_CB_LGB
		THEN priority OF OPTIONS <-- rep_priority OF SH_CB_LGB;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF SH_CB_LGB =
		  TRUE) OR (failF OF SH_CB_LGB = TRUE))) AND waiting_for_rep
		  OF SH_CB_LGB) AND ((0 = 0) OR ((0 > 0) AND (rep_priority OF
		  SH_CB_LGB = priority OF OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF SH_CB_LGB <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF SH_CB_LGB = FALSE) AND ((((NOT failF_FROZEN OF
		  SH_CB_LGB) AND required OF SH_CB_LGB) AND (NOT FALSE)) AND (
		  relevant_evt OF SH_CB_LGB OR (NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF SH_CB_LGB)
		  INDUCING failF OF SH_CB_LGB <-- TRUE,
			waiting_for_rep OF SH_CB_LGB <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF SH_CB_LGB = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF SH_CB_LGB)) AND (NOT
		  failF_FROZEN OF SH_CB_LGB))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF SH_CB_LGB)
		  INDUCING failF OF SH_CB_LGB <-- FALSE;

OBJECT SH_CB_LGD1 IS_A f_leaf;
	INTERFACE
	  fathers
		= loss_of_supply_by_LGD;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  5;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 5e-07;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF SH_CB_LGD1 =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  loss_of_supply_by_LGD)) OR FALSE)) OR ((calculate_required
		  OF SH_CB_LGD1 = 'fn_fathers_opp_trig') AND (((1 > 0) AND (
		  NOT required OF loss_of_supply_by_LGD)) OR FALSE))) OR ((
		  calculate_required OF SH_CB_LGD1 = 'opposite_to_S_trig') AND
		  FALSE)) OR ((calculate_required OF SH_CB_LGD1 =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  SH_CB_LGD1 = 'always_false')
		THEN required OF SH_CB_LGD1 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF SH_CB_LGD1 AND (((
		  force_relevant_events OF SH_CB_LGD1 OR (relevant_evt OF
		  loss_of_supply_by_LGD AND (NOT S OF loss_of_supply_by_LGD)))
		  OR ((trimming_option OF OPTIONS = 'according_to_article')
		  AND FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF SH_CB_LGD1 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF SH_CB_LGD1 <-- S OF SH_CB_LGD1;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF SH_CB_LGD1 = TRUE) OR (failF OF SH_CB_LGD1 = TRUE)
		THEN S OF SH_CB_LGD1 <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF SH_CB_LGD1 < priority OF
		  OPTIONS)) AND ((init OF SH_CB_LGD1 = TRUE) OR (failF OF
		  SH_CB_LGD1 = TRUE))) AND waiting_for_rep OF SH_CB_LGD1
		THEN priority OF OPTIONS <-- rep_priority OF SH_CB_LGD1;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF SH_CB_LGD1 =
		  TRUE) OR (failF OF SH_CB_LGD1 = TRUE))) AND waiting_for_rep
		  OF SH_CB_LGD1) AND ((0 = 0) OR ((0 > 0) AND (rep_priority OF
		  SH_CB_LGD1 = priority OF OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF SH_CB_LGD1 <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF SH_CB_LGD1 = FALSE) AND ((((NOT failF_FROZEN OF
		  SH_CB_LGD1) AND required OF SH_CB_LGD1) AND (NOT FALSE)) AND
		  (relevant_evt OF SH_CB_LGD1 OR (NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF SH_CB_LGD1)
		  INDUCING failF OF SH_CB_LGD1 <-- TRUE,
			waiting_for_rep OF SH_CB_LGD1 <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF SH_CB_LGD1 = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF SH_CB_LGD1)) AND (NOT
		  failF_FROZEN OF SH_CB_LGD1))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF SH_CB_LGD1)
		  INDUCING failF OF SH_CB_LGD1 <-- FALSE;

OBJECT SH_CB_LGD2 IS_A f_leaf;
	INTERFACE
	  fathers
		= loss_of_supply_by_TA;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  5;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 5e-07;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF SH_CB_LGD2 =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  loss_of_supply_by_TA)) OR FALSE)) OR ((calculate_required OF
		  SH_CB_LGD2 = 'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT
		  required OF loss_of_supply_by_TA)) OR FALSE))) OR ((
		  calculate_required OF SH_CB_LGD2 = 'opposite_to_S_trig') AND
		  FALSE)) OR ((calculate_required OF SH_CB_LGD2 =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  SH_CB_LGD2 = 'always_false')
		THEN required OF SH_CB_LGD2 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF SH_CB_LGD2 AND (((
		  force_relevant_events OF SH_CB_LGD2 OR (relevant_evt OF
		  loss_of_supply_by_TA AND (NOT S OF loss_of_supply_by_TA)))
		  OR ((trimming_option OF OPTIONS = 'according_to_article')
		  AND FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF SH_CB_LGD2 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF SH_CB_LGD2 <-- S OF SH_CB_LGD2;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF SH_CB_LGD2 = TRUE) OR (failF OF SH_CB_LGD2 = TRUE)
		THEN S OF SH_CB_LGD2 <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF SH_CB_LGD2 < priority OF
		  OPTIONS)) AND ((init OF SH_CB_LGD2 = TRUE) OR (failF OF
		  SH_CB_LGD2 = TRUE))) AND waiting_for_rep OF SH_CB_LGD2
		THEN priority OF OPTIONS <-- rep_priority OF SH_CB_LGD2;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF SH_CB_LGD2 =
		  TRUE) OR (failF OF SH_CB_LGD2 = TRUE))) AND waiting_for_rep
		  OF SH_CB_LGD2) AND ((0 = 0) OR ((0 > 0) AND (rep_priority OF
		  SH_CB_LGD2 = priority OF OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF SH_CB_LGD2 <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF SH_CB_LGD2 = FALSE) AND ((((NOT failF_FROZEN OF
		  SH_CB_LGD2) AND required OF SH_CB_LGD2) AND (NOT FALSE)) AND
		  (relevant_evt OF SH_CB_LGD2 OR (NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF SH_CB_LGD2)
		  INDUCING failF OF SH_CB_LGD2 <-- TRUE,
			waiting_for_rep OF SH_CB_LGD2 <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF SH_CB_LGD2 = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF SH_CB_LGD2)) AND (NOT
		  failF_FROZEN OF SH_CB_LGD2))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF SH_CB_LGD2)
		  INDUCING failF OF SH_CB_LGD2 <-- FALSE;

OBJECT SH_CB_LGE1 IS_A f_leaf;
	INTERFACE
	  fathers
		= LBA_by_line1_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  5;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 5e-07;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF SH_CB_LGE1 =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  LBA_by_line1_lost)) OR FALSE)) OR ((calculate_required OF
		  SH_CB_LGE1 = 'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT
		  required OF LBA_by_line1_lost)) OR FALSE))) OR ((
		  calculate_required OF SH_CB_LGE1 = 'opposite_to_S_trig') AND
		  FALSE)) OR ((calculate_required OF SH_CB_LGE1 =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  SH_CB_LGE1 = 'always_false')
		THEN required OF SH_CB_LGE1 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF SH_CB_LGE1 AND (((
		  force_relevant_events OF SH_CB_LGE1 OR (relevant_evt OF
		  LBA_by_line1_lost AND (NOT S OF LBA_by_line1_lost))) OR ((
		  trimming_option OF OPTIONS = 'according_to_article') AND
		  FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF SH_CB_LGE1 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF SH_CB_LGE1 <-- S OF SH_CB_LGE1;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF SH_CB_LGE1 = TRUE) OR (failF OF SH_CB_LGE1 = TRUE)
		THEN S OF SH_CB_LGE1 <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF SH_CB_LGE1 < priority OF
		  OPTIONS)) AND ((init OF SH_CB_LGE1 = TRUE) OR (failF OF
		  SH_CB_LGE1 = TRUE))) AND waiting_for_rep OF SH_CB_LGE1
		THEN priority OF OPTIONS <-- rep_priority OF SH_CB_LGE1;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF SH_CB_LGE1 =
		  TRUE) OR (failF OF SH_CB_LGE1 = TRUE))) AND waiting_for_rep
		  OF SH_CB_LGE1) AND ((0 = 0) OR ((0 > 0) AND (rep_priority OF
		  SH_CB_LGE1 = priority OF OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF SH_CB_LGE1 <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF SH_CB_LGE1 = FALSE) AND ((((NOT failF_FROZEN OF
		  SH_CB_LGE1) AND required OF SH_CB_LGE1) AND (NOT aggregation
		  OF LBA_by_line1_lost)) AND (relevant_evt OF SH_CB_LGE1 OR (
		  NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF SH_CB_LGE1)
		  INDUCING failF OF SH_CB_LGE1 <-- TRUE,
			waiting_for_rep OF SH_CB_LGE1 <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF SH_CB_LGE1 = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF SH_CB_LGE1)) AND (NOT
		  failF_FROZEN OF SH_CB_LGE1))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF SH_CB_LGE1)
		  INDUCING failF OF SH_CB_LGE1 <-- FALSE;

OBJECT SH_CB_LGF1 IS_A f_leaf;
	INTERFACE
	  fathers
		= loss_of_supply_by_LGF;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  5;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 5e-07;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF SH_CB_LGF1 =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  loss_of_supply_by_LGF)) OR FALSE)) OR ((calculate_required
		  OF SH_CB_LGF1 = 'fn_fathers_opp_trig') AND (((1 > 0) AND (
		  NOT required OF loss_of_supply_by_LGF)) OR FALSE))) OR ((
		  calculate_required OF SH_CB_LGF1 = 'opposite_to_S_trig') AND
		  FALSE)) OR ((calculate_required OF SH_CB_LGF1 =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  SH_CB_LGF1 = 'always_false')
		THEN required OF SH_CB_LGF1 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF SH_CB_LGF1 AND (((
		  force_relevant_events OF SH_CB_LGF1 OR (relevant_evt OF
		  loss_of_supply_by_LGF AND (NOT S OF loss_of_supply_by_LGF)))
		  OR ((trimming_option OF OPTIONS = 'according_to_article')
		  AND FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF SH_CB_LGF1 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF SH_CB_LGF1 <-- S OF SH_CB_LGF1;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF SH_CB_LGF1 = TRUE) OR (failF OF SH_CB_LGF1 = TRUE)
		THEN S OF SH_CB_LGF1 <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF SH_CB_LGF1 < priority OF
		  OPTIONS)) AND ((init OF SH_CB_LGF1 = TRUE) OR (failF OF
		  SH_CB_LGF1 = TRUE))) AND waiting_for_rep OF SH_CB_LGF1
		THEN priority OF OPTIONS <-- rep_priority OF SH_CB_LGF1;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF SH_CB_LGF1 =
		  TRUE) OR (failF OF SH_CB_LGF1 = TRUE))) AND waiting_for_rep
		  OF SH_CB_LGF1) AND ((0 = 0) OR ((0 > 0) AND (rep_priority OF
		  SH_CB_LGF1 = priority OF OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF SH_CB_LGF1 <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF SH_CB_LGF1 = FALSE) AND ((((NOT failF_FROZEN OF
		  SH_CB_LGF1) AND required OF SH_CB_LGF1) AND (NOT FALSE)) AND
		  (relevant_evt OF SH_CB_LGF1 OR (NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF SH_CB_LGF1)
		  INDUCING failF OF SH_CB_LGF1 <-- TRUE,
			waiting_for_rep OF SH_CB_LGF1 <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF SH_CB_LGF1 = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF SH_CB_LGF1)) AND (NOT
		  failF_FROZEN OF SH_CB_LGF1))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF SH_CB_LGF1)
		  INDUCING failF OF SH_CB_LGF1 <-- FALSE;

OBJECT SH_CB_LGF2 IS_A f_leaf;
	INTERFACE
	  fathers
		= loss_of_supply_by_TA1;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  5;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 5e-07;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF SH_CB_LGF2 =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  loss_of_supply_by_TA1)) OR FALSE)) OR ((calculate_required
		  OF SH_CB_LGF2 = 'fn_fathers_opp_trig') AND (((1 > 0) AND (
		  NOT required OF loss_of_supply_by_TA1)) OR FALSE))) OR ((
		  calculate_required OF SH_CB_LGF2 = 'opposite_to_S_trig') AND
		  FALSE)) OR ((calculate_required OF SH_CB_LGF2 =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  SH_CB_LGF2 = 'always_false')
		THEN required OF SH_CB_LGF2 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF SH_CB_LGF2 AND (((
		  force_relevant_events OF SH_CB_LGF2 OR (relevant_evt OF
		  loss_of_supply_by_TA1 AND (NOT S OF loss_of_supply_by_TA1)))
		  OR ((trimming_option OF OPTIONS = 'according_to_article')
		  AND FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF SH_CB_LGF2 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF SH_CB_LGF2 <-- S OF SH_CB_LGF2;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF SH_CB_LGF2 = TRUE) OR (failF OF SH_CB_LGF2 = TRUE)
		THEN S OF SH_CB_LGF2 <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF SH_CB_LGF2 < priority OF
		  OPTIONS)) AND ((init OF SH_CB_LGF2 = TRUE) OR (failF OF
		  SH_CB_LGF2 = TRUE))) AND waiting_for_rep OF SH_CB_LGF2
		THEN priority OF OPTIONS <-- rep_priority OF SH_CB_LGF2;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF SH_CB_LGF2 =
		  TRUE) OR (failF OF SH_CB_LGF2 = TRUE))) AND waiting_for_rep
		  OF SH_CB_LGF2) AND ((0 = 0) OR ((0 > 0) AND (rep_priority OF
		  SH_CB_LGF2 = priority OF OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF SH_CB_LGF2 <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF SH_CB_LGF2 = FALSE) AND ((((NOT failF_FROZEN OF
		  SH_CB_LGF2) AND required OF SH_CB_LGF2) AND (NOT FALSE)) AND
		  (relevant_evt OF SH_CB_LGF2 OR (NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF SH_CB_LGF2)
		  INDUCING failF OF SH_CB_LGF2 <-- TRUE,
			waiting_for_rep OF SH_CB_LGF2 <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF SH_CB_LGF2 = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF SH_CB_LGF2)) AND (NOT
		  failF_FROZEN OF SH_CB_LGF2))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF SH_CB_LGF2)
		  INDUCING failF OF SH_CB_LGF2 <-- FALSE;

OBJECT SH_CB_LHA1 IS_A f_leaf;
	INTERFACE
	  fathers
		= LHA_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  5;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 5e-07;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF SH_CB_LHA1 =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  LHA_lost)) OR FALSE)) OR ((calculate_required OF SH_CB_LHA1
		  = 'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT required OF
		  LHA_lost)) OR FALSE))) OR ((calculate_required OF SH_CB_LHA1
		  = 'opposite_to_S_trig') AND FALSE)) OR ((calculate_required
		  OF SH_CB_LHA1 = 'equal_to_S_trig') AND TRUE)) OR (
		  calculate_required OF SH_CB_LHA1 = 'always_false')
		THEN required OF SH_CB_LHA1 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF SH_CB_LHA1 AND (((
		  force_relevant_events OF SH_CB_LHA1 OR (relevant_evt OF
		  LHA_lost AND (NOT S OF LHA_lost))) OR ((trimming_option OF
		  OPTIONS = 'according_to_article') AND FALSE)) OR ((
		  trimming_option OF OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF SH_CB_LHA1 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF SH_CB_LHA1 <-- S OF SH_CB_LHA1;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF SH_CB_LHA1 = TRUE) OR (failF OF SH_CB_LHA1 = TRUE)
		THEN S OF SH_CB_LHA1 <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF SH_CB_LHA1 < priority OF
		  OPTIONS)) AND ((init OF SH_CB_LHA1 = TRUE) OR (failF OF
		  SH_CB_LHA1 = TRUE))) AND waiting_for_rep OF SH_CB_LHA1
		THEN priority OF OPTIONS <-- rep_priority OF SH_CB_LHA1;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF SH_CB_LHA1 =
		  TRUE) OR (failF OF SH_CB_LHA1 = TRUE))) AND waiting_for_rep
		  OF SH_CB_LHA1) AND ((0 = 0) OR ((0 > 0) AND (rep_priority OF
		  SH_CB_LHA1 = priority OF OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF SH_CB_LHA1 <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF SH_CB_LHA1 = FALSE) AND ((((NOT failF_FROZEN OF
		  SH_CB_LHA1) AND required OF SH_CB_LHA1) AND (NOT FALSE)) AND
		  (relevant_evt OF SH_CB_LHA1 OR (NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF SH_CB_LHA1)
		  INDUCING failF OF SH_CB_LHA1 <-- TRUE,
			waiting_for_rep OF SH_CB_LHA1 <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF SH_CB_LHA1 = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF SH_CB_LHA1)) AND (NOT
		  failF_FROZEN OF SH_CB_LHA1))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF SH_CB_LHA1)
		  INDUCING failF OF SH_CB_LHA1 <-- FALSE;

OBJECT SH_CB_LHA2 IS_A f_leaf;
	INTERFACE
	  fathers
		= loss_of_supply_by_DGA;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  5;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 5e-07;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF SH_CB_LHA2 =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  loss_of_supply_by_DGA)) OR FALSE)) OR ((calculate_required
		  OF SH_CB_LHA2 = 'fn_fathers_opp_trig') AND (((1 > 0) AND (
		  NOT required OF loss_of_supply_by_DGA)) OR FALSE))) OR ((
		  calculate_required OF SH_CB_LHA2 = 'opposite_to_S_trig') AND
		  FALSE)) OR ((calculate_required OF SH_CB_LHA2 =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  SH_CB_LHA2 = 'always_false')
		THEN required OF SH_CB_LHA2 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF SH_CB_LHA2 AND (((
		  force_relevant_events OF SH_CB_LHA2 OR (relevant_evt OF
		  loss_of_supply_by_DGA AND (NOT S OF loss_of_supply_by_DGA)))
		  OR ((trimming_option OF OPTIONS = 'according_to_article')
		  AND FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF SH_CB_LHA2 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF SH_CB_LHA2 <-- S OF SH_CB_LHA2;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF SH_CB_LHA2 = TRUE) OR (failF OF SH_CB_LHA2 = TRUE)
		THEN S OF SH_CB_LHA2 <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF SH_CB_LHA2 < priority OF
		  OPTIONS)) AND ((init OF SH_CB_LHA2 = TRUE) OR (failF OF
		  SH_CB_LHA2 = TRUE))) AND waiting_for_rep OF SH_CB_LHA2
		THEN priority OF OPTIONS <-- rep_priority OF SH_CB_LHA2;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF SH_CB_LHA2 =
		  TRUE) OR (failF OF SH_CB_LHA2 = TRUE))) AND waiting_for_rep
		  OF SH_CB_LHA2) AND ((0 = 0) OR ((0 > 0) AND (rep_priority OF
		  SH_CB_LHA2 = priority OF OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF SH_CB_LHA2 <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF SH_CB_LHA2 = FALSE) AND ((((NOT failF_FROZEN OF
		  SH_CB_LHA2) AND required OF SH_CB_LHA2) AND (NOT FALSE)) AND
		  (relevant_evt OF SH_CB_LHA2 OR (NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF SH_CB_LHA2)
		  INDUCING failF OF SH_CB_LHA2 <-- TRUE,
			waiting_for_rep OF SH_CB_LHA2 <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF SH_CB_LHA2 = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF SH_CB_LHA2)) AND (NOT
		  failF_FROZEN OF SH_CB_LHA2))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF SH_CB_LHA2)
		  INDUCING failF OF SH_CB_LHA2 <-- FALSE;

OBJECT SH_CB_LHA3 IS_A f_leaf;
	INTERFACE
	  fathers
		= loss_of_supply_by_TAC;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  5;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 5e-07;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF SH_CB_LHA3 =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  loss_of_supply_by_TAC)) OR FALSE)) OR ((calculate_required
		  OF SH_CB_LHA3 = 'fn_fathers_opp_trig') AND (((1 > 0) AND (
		  NOT required OF loss_of_supply_by_TAC)) OR FALSE))) OR ((
		  calculate_required OF SH_CB_LHA3 = 'opposite_to_S_trig') AND
		  FALSE)) OR ((calculate_required OF SH_CB_LHA3 =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  SH_CB_LHA3 = 'always_false')
		THEN required OF SH_CB_LHA3 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF SH_CB_LHA3 AND (((
		  force_relevant_events OF SH_CB_LHA3 OR (relevant_evt OF
		  loss_of_supply_by_TAC AND (NOT S OF loss_of_supply_by_TAC)))
		  OR ((trimming_option OF OPTIONS = 'according_to_article')
		  AND FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF SH_CB_LHA3 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF SH_CB_LHA3 <-- S OF SH_CB_LHA3;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF SH_CB_LHA3 = TRUE) OR (failF OF SH_CB_LHA3 = TRUE)
		THEN S OF SH_CB_LHA3 <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF SH_CB_LHA3 < priority OF
		  OPTIONS)) AND ((init OF SH_CB_LHA3 = TRUE) OR (failF OF
		  SH_CB_LHA3 = TRUE))) AND waiting_for_rep OF SH_CB_LHA3
		THEN priority OF OPTIONS <-- rep_priority OF SH_CB_LHA3;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF SH_CB_LHA3 =
		  TRUE) OR (failF OF SH_CB_LHA3 = TRUE))) AND waiting_for_rep
		  OF SH_CB_LHA3) AND ((0 = 0) OR ((0 > 0) AND (rep_priority OF
		  SH_CB_LHA3 = priority OF OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF SH_CB_LHA3 <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF SH_CB_LHA3 = FALSE) AND ((((NOT failF_FROZEN OF
		  SH_CB_LHA3) AND required OF SH_CB_LHA3) AND (NOT FALSE)) AND
		  (relevant_evt OF SH_CB_LHA3 OR (NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF SH_CB_LHA3)
		  INDUCING failF OF SH_CB_LHA3 <-- TRUE,
			waiting_for_rep OF SH_CB_LHA3 <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF SH_CB_LHA3 = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF SH_CB_LHA3)) AND (NOT
		  failF_FROZEN OF SH_CB_LHA3))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF SH_CB_LHA3)
		  INDUCING failF OF SH_CB_LHA3 <-- FALSE;

OBJECT SH_CB_LHB1 IS_A f_leaf;
	INTERFACE
	  fathers
		= LHB_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  5;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 5e-07;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF SH_CB_LHB1 =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  LHB_lost)) OR FALSE)) OR ((calculate_required OF SH_CB_LHB1
		  = 'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT required OF
		  LHB_lost)) OR FALSE))) OR ((calculate_required OF SH_CB_LHB1
		  = 'opposite_to_S_trig') AND FALSE)) OR ((calculate_required
		  OF SH_CB_LHB1 = 'equal_to_S_trig') AND TRUE)) OR (
		  calculate_required OF SH_CB_LHB1 = 'always_false')
		THEN required OF SH_CB_LHB1 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF SH_CB_LHB1 AND (((
		  force_relevant_events OF SH_CB_LHB1 OR (relevant_evt OF
		  LHB_lost AND (NOT S OF LHB_lost))) OR ((trimming_option OF
		  OPTIONS = 'according_to_article') AND FALSE)) OR ((
		  trimming_option OF OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF SH_CB_LHB1 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF SH_CB_LHB1 <-- S OF SH_CB_LHB1;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF SH_CB_LHB1 = TRUE) OR (failF OF SH_CB_LHB1 = TRUE)
		THEN S OF SH_CB_LHB1 <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF SH_CB_LHB1 < priority OF
		  OPTIONS)) AND ((init OF SH_CB_LHB1 = TRUE) OR (failF OF
		  SH_CB_LHB1 = TRUE))) AND waiting_for_rep OF SH_CB_LHB1
		THEN priority OF OPTIONS <-- rep_priority OF SH_CB_LHB1;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF SH_CB_LHB1 =
		  TRUE) OR (failF OF SH_CB_LHB1 = TRUE))) AND waiting_for_rep
		  OF SH_CB_LHB1) AND ((0 = 0) OR ((0 > 0) AND (rep_priority OF
		  SH_CB_LHB1 = priority OF OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF SH_CB_LHB1 <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF SH_CB_LHB1 = FALSE) AND ((((NOT failF_FROZEN OF
		  SH_CB_LHB1) AND required OF SH_CB_LHB1) AND (NOT FALSE)) AND
		  (relevant_evt OF SH_CB_LHB1 OR (NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF SH_CB_LHB1)
		  INDUCING failF OF SH_CB_LHB1 <-- TRUE,
			waiting_for_rep OF SH_CB_LHB1 <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF SH_CB_LHB1 = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF SH_CB_LHB1)) AND (NOT
		  failF_FROZEN OF SH_CB_LHB1))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF SH_CB_LHB1)
		  INDUCING failF OF SH_CB_LHB1 <-- FALSE;

OBJECT SH_CB_LHB2 IS_A f_leaf;
	INTERFACE
	  fathers
		= loss_of_supply_by_DGB;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  5;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 5e-07;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF SH_CB_LHB2 =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  loss_of_supply_by_DGB)) OR FALSE)) OR ((calculate_required
		  OF SH_CB_LHB2 = 'fn_fathers_opp_trig') AND (((1 > 0) AND (
		  NOT required OF loss_of_supply_by_DGB)) OR FALSE))) OR ((
		  calculate_required OF SH_CB_LHB2 = 'opposite_to_S_trig') AND
		  FALSE)) OR ((calculate_required OF SH_CB_LHB2 =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  SH_CB_LHB2 = 'always_false')
		THEN required OF SH_CB_LHB2 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF SH_CB_LHB2 AND (((
		  force_relevant_events OF SH_CB_LHB2 OR (relevant_evt OF
		  loss_of_supply_by_DGB AND (NOT S OF loss_of_supply_by_DGB)))
		  OR ((trimming_option OF OPTIONS = 'according_to_article')
		  AND FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF SH_CB_LHB2 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF SH_CB_LHB2 <-- S OF SH_CB_LHB2;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF SH_CB_LHB2 = TRUE) OR (failF OF SH_CB_LHB2 = TRUE)
		THEN S OF SH_CB_LHB2 <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF SH_CB_LHB2 < priority OF
		  OPTIONS)) AND ((init OF SH_CB_LHB2 = TRUE) OR (failF OF
		  SH_CB_LHB2 = TRUE))) AND waiting_for_rep OF SH_CB_LHB2
		THEN priority OF OPTIONS <-- rep_priority OF SH_CB_LHB2;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF SH_CB_LHB2 =
		  TRUE) OR (failF OF SH_CB_LHB2 = TRUE))) AND waiting_for_rep
		  OF SH_CB_LHB2) AND ((0 = 0) OR ((0 > 0) AND (rep_priority OF
		  SH_CB_LHB2 = priority OF OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF SH_CB_LHB2 <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF SH_CB_LHB2 = FALSE) AND ((((NOT failF_FROZEN OF
		  SH_CB_LHB2) AND required OF SH_CB_LHB2) AND (NOT FALSE)) AND
		  (relevant_evt OF SH_CB_LHB2 OR (NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF SH_CB_LHB2)
		  INDUCING failF OF SH_CB_LHB2 <-- TRUE,
			waiting_for_rep OF SH_CB_LHB2 <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF SH_CB_LHB2 = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF SH_CB_LHB2)) AND (NOT
		  failF_FROZEN OF SH_CB_LHB2))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF SH_CB_LHB2)
		  INDUCING failF OF SH_CB_LHB2 <-- FALSE;

OBJECT SH_CB_RDA1 IS_A f_leaf;
	INTERFACE
	  fathers
		= LBA_by_line1_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  5;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 1e-06;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF SH_CB_RDA1 =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  LBA_by_line1_lost)) OR FALSE)) OR ((calculate_required OF
		  SH_CB_RDA1 = 'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT
		  required OF LBA_by_line1_lost)) OR FALSE))) OR ((
		  calculate_required OF SH_CB_RDA1 = 'opposite_to_S_trig') AND
		  FALSE)) OR ((calculate_required OF SH_CB_RDA1 =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  SH_CB_RDA1 = 'always_false')
		THEN required OF SH_CB_RDA1 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF SH_CB_RDA1 AND (((
		  force_relevant_events OF SH_CB_RDA1 OR (relevant_evt OF
		  LBA_by_line1_lost AND (NOT S OF LBA_by_line1_lost))) OR ((
		  trimming_option OF OPTIONS = 'according_to_article') AND
		  FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF SH_CB_RDA1 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF SH_CB_RDA1 <-- S OF SH_CB_RDA1;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF SH_CB_RDA1 = TRUE) OR (failF OF SH_CB_RDA1 = TRUE)
		THEN S OF SH_CB_RDA1 <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF SH_CB_RDA1 < priority OF
		  OPTIONS)) AND ((init OF SH_CB_RDA1 = TRUE) OR (failF OF
		  SH_CB_RDA1 = TRUE))) AND waiting_for_rep OF SH_CB_RDA1
		THEN priority OF OPTIONS <-- rep_priority OF SH_CB_RDA1;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF SH_CB_RDA1 =
		  TRUE) OR (failF OF SH_CB_RDA1 = TRUE))) AND waiting_for_rep
		  OF SH_CB_RDA1) AND ((0 = 0) OR ((0 > 0) AND (rep_priority OF
		  SH_CB_RDA1 = priority OF OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF SH_CB_RDA1 <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF SH_CB_RDA1 = FALSE) AND ((((NOT failF_FROZEN OF
		  SH_CB_RDA1) AND required OF SH_CB_RDA1) AND (NOT aggregation
		  OF LBA_by_line1_lost)) AND (relevant_evt OF SH_CB_RDA1 OR (
		  NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF SH_CB_RDA1)
		  INDUCING failF OF SH_CB_RDA1 <-- TRUE,
			waiting_for_rep OF SH_CB_RDA1 <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF SH_CB_RDA1 = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF SH_CB_RDA1)) AND (NOT
		  failF_FROZEN OF SH_CB_RDA1))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF SH_CB_RDA1)
		  INDUCING failF OF SH_CB_RDA1 <-- FALSE;

OBJECT SH_CB_RDA2 IS_A f_leaf;
	INTERFACE
	  fathers
		= LBA_by_line2_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  5;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 1e-06;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF SH_CB_RDA2 =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  LBA_by_line2_lost)) OR FALSE)) OR ((calculate_required OF
		  SH_CB_RDA2 = 'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT
		  required OF LBA_by_line2_lost)) OR FALSE))) OR ((
		  calculate_required OF SH_CB_RDA2 = 'opposite_to_S_trig') AND
		  FALSE)) OR ((calculate_required OF SH_CB_RDA2 =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  SH_CB_RDA2 = 'always_false')
		THEN required OF SH_CB_RDA2 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF SH_CB_RDA2 AND (((
		  force_relevant_events OF SH_CB_RDA2 OR (relevant_evt OF
		  LBA_by_line2_lost AND (NOT S OF LBA_by_line2_lost))) OR ((
		  trimming_option OF OPTIONS = 'according_to_article') AND
		  FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF SH_CB_RDA2 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF SH_CB_RDA2 <-- S OF SH_CB_RDA2;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF SH_CB_RDA2 = TRUE) OR (failF OF SH_CB_RDA2 = TRUE)
		THEN S OF SH_CB_RDA2 <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF SH_CB_RDA2 < priority OF
		  OPTIONS)) AND ((init OF SH_CB_RDA2 = TRUE) OR (failF OF
		  SH_CB_RDA2 = TRUE))) AND waiting_for_rep OF SH_CB_RDA2
		THEN priority OF OPTIONS <-- rep_priority OF SH_CB_RDA2;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF SH_CB_RDA2 =
		  TRUE) OR (failF OF SH_CB_RDA2 = TRUE))) AND waiting_for_rep
		  OF SH_CB_RDA2) AND ((0 = 0) OR ((0 > 0) AND (rep_priority OF
		  SH_CB_RDA2 = priority OF OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF SH_CB_RDA2 <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF SH_CB_RDA2 = FALSE) AND ((((NOT failF_FROZEN OF
		  SH_CB_RDA2) AND required OF SH_CB_RDA2) AND (NOT aggregation
		  OF LBA_by_line2_lost)) AND (relevant_evt OF SH_CB_RDA2 OR (
		  NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF SH_CB_RDA2)
		  INDUCING failF OF SH_CB_RDA2 <-- TRUE,
			waiting_for_rep OF SH_CB_RDA2 <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF SH_CB_RDA2 = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF SH_CB_RDA2)) AND (NOT
		  failF_FROZEN OF SH_CB_RDA2))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF SH_CB_RDA2)
		  INDUCING failF OF SH_CB_RDA2 <-- FALSE;

OBJECT SH_CB_RDB1 IS_A f_leaf;
	INTERFACE
	  fathers
		= LBB_by_line1_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  5;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 1e-06;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF SH_CB_RDB1 =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  LBB_by_line1_lost)) OR FALSE)) OR ((calculate_required OF
		  SH_CB_RDB1 = 'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT
		  required OF LBB_by_line1_lost)) OR FALSE))) OR ((
		  calculate_required OF SH_CB_RDB1 = 'opposite_to_S_trig') AND
		  FALSE)) OR ((calculate_required OF SH_CB_RDB1 =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  SH_CB_RDB1 = 'always_false')
		THEN required OF SH_CB_RDB1 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF SH_CB_RDB1 AND (((
		  force_relevant_events OF SH_CB_RDB1 OR (relevant_evt OF
		  LBB_by_line1_lost AND (NOT S OF LBB_by_line1_lost))) OR ((
		  trimming_option OF OPTIONS = 'according_to_article') AND
		  FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF SH_CB_RDB1 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF SH_CB_RDB1 <-- S OF SH_CB_RDB1;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF SH_CB_RDB1 = TRUE) OR (failF OF SH_CB_RDB1 = TRUE)
		THEN S OF SH_CB_RDB1 <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF SH_CB_RDB1 < priority OF
		  OPTIONS)) AND ((init OF SH_CB_RDB1 = TRUE) OR (failF OF
		  SH_CB_RDB1 = TRUE))) AND waiting_for_rep OF SH_CB_RDB1
		THEN priority OF OPTIONS <-- rep_priority OF SH_CB_RDB1;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF SH_CB_RDB1 =
		  TRUE) OR (failF OF SH_CB_RDB1 = TRUE))) AND waiting_for_rep
		  OF SH_CB_RDB1) AND ((0 = 0) OR ((0 > 0) AND (rep_priority OF
		  SH_CB_RDB1 = priority OF OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF SH_CB_RDB1 <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF SH_CB_RDB1 = FALSE) AND ((((NOT failF_FROZEN OF
		  SH_CB_RDB1) AND required OF SH_CB_RDB1) AND (NOT aggregation
		  OF LBB_by_line1_lost)) AND (relevant_evt OF SH_CB_RDB1 OR (
		  NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF SH_CB_RDB1)
		  INDUCING failF OF SH_CB_RDB1 <-- TRUE,
			waiting_for_rep OF SH_CB_RDB1 <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF SH_CB_RDB1 = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF SH_CB_RDB1)) AND (NOT
		  failF_FROZEN OF SH_CB_RDB1))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF SH_CB_RDB1)
		  INDUCING failF OF SH_CB_RDB1 <-- FALSE;

OBJECT SH_CB_RDB2 IS_A f_leaf;
	INTERFACE
	  fathers
		= LBB_by_line2_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  5;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 1e-06;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF SH_CB_RDB2 =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  LBB_by_line2_lost)) OR FALSE)) OR ((calculate_required OF
		  SH_CB_RDB2 = 'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT
		  required OF LBB_by_line2_lost)) OR FALSE))) OR ((
		  calculate_required OF SH_CB_RDB2 = 'opposite_to_S_trig') AND
		  FALSE)) OR ((calculate_required OF SH_CB_RDB2 =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  SH_CB_RDB2 = 'always_false')
		THEN required OF SH_CB_RDB2 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF SH_CB_RDB2 AND (((
		  force_relevant_events OF SH_CB_RDB2 OR (relevant_evt OF
		  LBB_by_line2_lost AND (NOT S OF LBB_by_line2_lost))) OR ((
		  trimming_option OF OPTIONS = 'according_to_article') AND
		  FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF SH_CB_RDB2 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF SH_CB_RDB2 <-- S OF SH_CB_RDB2;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF SH_CB_RDB2 = TRUE) OR (failF OF SH_CB_RDB2 = TRUE)
		THEN S OF SH_CB_RDB2 <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF SH_CB_RDB2 < priority OF
		  OPTIONS)) AND ((init OF SH_CB_RDB2 = TRUE) OR (failF OF
		  SH_CB_RDB2 = TRUE))) AND waiting_for_rep OF SH_CB_RDB2
		THEN priority OF OPTIONS <-- rep_priority OF SH_CB_RDB2;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF SH_CB_RDB2 =
		  TRUE) OR (failF OF SH_CB_RDB2 = TRUE))) AND waiting_for_rep
		  OF SH_CB_RDB2) AND ((0 = 0) OR ((0 > 0) AND (rep_priority OF
		  SH_CB_RDB2 = priority OF OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF SH_CB_RDB2 <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF SH_CB_RDB2 = FALSE) AND ((((NOT failF_FROZEN OF
		  SH_CB_RDB2) AND required OF SH_CB_RDB2) AND (NOT aggregation
		  OF LBB_by_line2_lost)) AND (relevant_evt OF SH_CB_RDB2 OR (
		  NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF SH_CB_RDB2)
		  INDUCING failF OF SH_CB_RDB2 <-- TRUE,
			waiting_for_rep OF SH_CB_RDB2 <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF SH_CB_RDB2 = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF SH_CB_RDB2)) AND (NOT
		  failF_FROZEN OF SH_CB_RDB2))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF SH_CB_RDB2)
		  INDUCING failF OF SH_CB_RDB2 <-- FALSE;

OBJECT SH_CB_TUA1 IS_A f_leaf;
	INTERFACE
	  fathers
		= LBA_by_line1_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  5;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 5e-07;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF SH_CB_TUA1 =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  LBA_by_line1_lost)) OR FALSE)) OR ((calculate_required OF
		  SH_CB_TUA1 = 'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT
		  required OF LBA_by_line1_lost)) OR FALSE))) OR ((
		  calculate_required OF SH_CB_TUA1 = 'opposite_to_S_trig') AND
		  FALSE)) OR ((calculate_required OF SH_CB_TUA1 =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  SH_CB_TUA1 = 'always_false')
		THEN required OF SH_CB_TUA1 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF SH_CB_TUA1 AND (((
		  force_relevant_events OF SH_CB_TUA1 OR (relevant_evt OF
		  LBA_by_line1_lost AND (NOT S OF LBA_by_line1_lost))) OR ((
		  trimming_option OF OPTIONS = 'according_to_article') AND
		  FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF SH_CB_TUA1 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF SH_CB_TUA1 <-- S OF SH_CB_TUA1;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF SH_CB_TUA1 = TRUE) OR (failF OF SH_CB_TUA1 = TRUE)
		THEN S OF SH_CB_TUA1 <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF SH_CB_TUA1 < priority OF
		  OPTIONS)) AND ((init OF SH_CB_TUA1 = TRUE) OR (failF OF
		  SH_CB_TUA1 = TRUE))) AND waiting_for_rep OF SH_CB_TUA1
		THEN priority OF OPTIONS <-- rep_priority OF SH_CB_TUA1;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF SH_CB_TUA1 =
		  TRUE) OR (failF OF SH_CB_TUA1 = TRUE))) AND waiting_for_rep
		  OF SH_CB_TUA1) AND ((0 = 0) OR ((0 > 0) AND (rep_priority OF
		  SH_CB_TUA1 = priority OF OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF SH_CB_TUA1 <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF SH_CB_TUA1 = FALSE) AND ((((NOT failF_FROZEN OF
		  SH_CB_TUA1) AND required OF SH_CB_TUA1) AND (NOT aggregation
		  OF LBA_by_line1_lost)) AND (relevant_evt OF SH_CB_TUA1 OR (
		  NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF SH_CB_TUA1)
		  INDUCING failF OF SH_CB_TUA1 <-- TRUE,
			waiting_for_rep OF SH_CB_TUA1 <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF SH_CB_TUA1 = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF SH_CB_TUA1)) AND (NOT
		  failF_FROZEN OF SH_CB_TUA1))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF SH_CB_TUA1)
		  INDUCING failF OF SH_CB_TUA1 <-- FALSE;

OBJECT SH_CB_TUA2 IS_A f_leaf;
	INTERFACE
	  fathers
		= LBA_by_line2_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  5;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 5e-07;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF SH_CB_TUA2 =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  LBA_by_line2_lost)) OR FALSE)) OR ((calculate_required OF
		  SH_CB_TUA2 = 'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT
		  required OF LBA_by_line2_lost)) OR FALSE))) OR ((
		  calculate_required OF SH_CB_TUA2 = 'opposite_to_S_trig') AND
		  FALSE)) OR ((calculate_required OF SH_CB_TUA2 =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  SH_CB_TUA2 = 'always_false')
		THEN required OF SH_CB_TUA2 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF SH_CB_TUA2 AND (((
		  force_relevant_events OF SH_CB_TUA2 OR (relevant_evt OF
		  LBA_by_line2_lost AND (NOT S OF LBA_by_line2_lost))) OR ((
		  trimming_option OF OPTIONS = 'according_to_article') AND
		  FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF SH_CB_TUA2 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF SH_CB_TUA2 <-- S OF SH_CB_TUA2;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF SH_CB_TUA2 = TRUE) OR (failF OF SH_CB_TUA2 = TRUE)
		THEN S OF SH_CB_TUA2 <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF SH_CB_TUA2 < priority OF
		  OPTIONS)) AND ((init OF SH_CB_TUA2 = TRUE) OR (failF OF
		  SH_CB_TUA2 = TRUE))) AND waiting_for_rep OF SH_CB_TUA2
		THEN priority OF OPTIONS <-- rep_priority OF SH_CB_TUA2;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF SH_CB_TUA2 =
		  TRUE) OR (failF OF SH_CB_TUA2 = TRUE))) AND waiting_for_rep
		  OF SH_CB_TUA2) AND ((0 = 0) OR ((0 > 0) AND (rep_priority OF
		  SH_CB_TUA2 = priority OF OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF SH_CB_TUA2 <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF SH_CB_TUA2 = FALSE) AND ((((NOT failF_FROZEN OF
		  SH_CB_TUA2) AND required OF SH_CB_TUA2) AND (NOT aggregation
		  OF LBA_by_line2_lost)) AND (relevant_evt OF SH_CB_TUA2 OR (
		  NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF SH_CB_TUA2)
		  INDUCING failF OF SH_CB_TUA2 <-- TRUE,
			waiting_for_rep OF SH_CB_TUA2 <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF SH_CB_TUA2 = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF SH_CB_TUA2)) AND (NOT
		  failF_FROZEN OF SH_CB_TUA2))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF SH_CB_TUA2)
		  INDUCING failF OF SH_CB_TUA2 <-- FALSE;

OBJECT SH_CB_TUB1 IS_A f_leaf;
	INTERFACE
	  fathers
		= LBB_by_line1_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  5;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 5e-07;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF SH_CB_TUB1 =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  LBB_by_line1_lost)) OR FALSE)) OR ((calculate_required OF
		  SH_CB_TUB1 = 'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT
		  required OF LBB_by_line1_lost)) OR FALSE))) OR ((
		  calculate_required OF SH_CB_TUB1 = 'opposite_to_S_trig') AND
		  FALSE)) OR ((calculate_required OF SH_CB_TUB1 =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  SH_CB_TUB1 = 'always_false')
		THEN required OF SH_CB_TUB1 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF SH_CB_TUB1 AND (((
		  force_relevant_events OF SH_CB_TUB1 OR (relevant_evt OF
		  LBB_by_line1_lost AND (NOT S OF LBB_by_line1_lost))) OR ((
		  trimming_option OF OPTIONS = 'according_to_article') AND
		  FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF SH_CB_TUB1 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF SH_CB_TUB1 <-- S OF SH_CB_TUB1;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF SH_CB_TUB1 = TRUE) OR (failF OF SH_CB_TUB1 = TRUE)
		THEN S OF SH_CB_TUB1 <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF SH_CB_TUB1 < priority OF
		  OPTIONS)) AND ((init OF SH_CB_TUB1 = TRUE) OR (failF OF
		  SH_CB_TUB1 = TRUE))) AND waiting_for_rep OF SH_CB_TUB1
		THEN priority OF OPTIONS <-- rep_priority OF SH_CB_TUB1;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF SH_CB_TUB1 =
		  TRUE) OR (failF OF SH_CB_TUB1 = TRUE))) AND waiting_for_rep
		  OF SH_CB_TUB1) AND ((0 = 0) OR ((0 > 0) AND (rep_priority OF
		  SH_CB_TUB1 = priority OF OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF SH_CB_TUB1 <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF SH_CB_TUB1 = FALSE) AND ((((NOT failF_FROZEN OF
		  SH_CB_TUB1) AND required OF SH_CB_TUB1) AND (NOT aggregation
		  OF LBB_by_line1_lost)) AND (relevant_evt OF SH_CB_TUB1 OR (
		  NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF SH_CB_TUB1)
		  INDUCING failF OF SH_CB_TUB1 <-- TRUE,
			waiting_for_rep OF SH_CB_TUB1 <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF SH_CB_TUB1 = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF SH_CB_TUB1)) AND (NOT
		  failF_FROZEN OF SH_CB_TUB1))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF SH_CB_TUB1)
		  INDUCING failF OF SH_CB_TUB1 <-- FALSE;

OBJECT SH_CB_TUB2 IS_A f_leaf;
	INTERFACE
	  fathers
		= LBB_by_line2_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  5;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 5e-07;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF SH_CB_TUB2 =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  LBB_by_line2_lost)) OR FALSE)) OR ((calculate_required OF
		  SH_CB_TUB2 = 'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT
		  required OF LBB_by_line2_lost)) OR FALSE))) OR ((
		  calculate_required OF SH_CB_TUB2 = 'opposite_to_S_trig') AND
		  FALSE)) OR ((calculate_required OF SH_CB_TUB2 =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  SH_CB_TUB2 = 'always_false')
		THEN required OF SH_CB_TUB2 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF SH_CB_TUB2 AND (((
		  force_relevant_events OF SH_CB_TUB2 OR (relevant_evt OF
		  LBB_by_line2_lost AND (NOT S OF LBB_by_line2_lost))) OR ((
		  trimming_option OF OPTIONS = 'according_to_article') AND
		  FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF SH_CB_TUB2 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF SH_CB_TUB2 <-- S OF SH_CB_TUB2;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF SH_CB_TUB2 = TRUE) OR (failF OF SH_CB_TUB2 = TRUE)
		THEN S OF SH_CB_TUB2 <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF SH_CB_TUB2 < priority OF
		  OPTIONS)) AND ((init OF SH_CB_TUB2 = TRUE) OR (failF OF
		  SH_CB_TUB2 = TRUE))) AND waiting_for_rep OF SH_CB_TUB2
		THEN priority OF OPTIONS <-- rep_priority OF SH_CB_TUB2;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF SH_CB_TUB2 =
		  TRUE) OR (failF OF SH_CB_TUB2 = TRUE))) AND waiting_for_rep
		  OF SH_CB_TUB2) AND ((0 = 0) OR ((0 > 0) AND (rep_priority OF
		  SH_CB_TUB2 = priority OF OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF SH_CB_TUB2 <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF SH_CB_TUB2 = FALSE) AND ((((NOT failF_FROZEN OF
		  SH_CB_TUB2) AND required OF SH_CB_TUB2) AND (NOT aggregation
		  OF LBB_by_line2_lost)) AND (relevant_evt OF SH_CB_TUB2 OR (
		  NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF SH_CB_TUB2)
		  INDUCING failF OF SH_CB_TUB2 <-- TRUE,
			waiting_for_rep OF SH_CB_TUB2 <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF SH_CB_TUB2 = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF SH_CB_TUB2)) AND (NOT
		  failF_FROZEN OF SH_CB_TUB2))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF SH_CB_TUB2)
		  INDUCING failF OF SH_CB_TUB2 <-- FALSE;

OBJECT SH_CB_line_GEV IS_A f_leaf;
	INTERFACE
	  fathers
		= TS_lost;
	  rep_team
		= repair_constraint;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  5;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 1e-07;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF SH_CB_line_GEV =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  TS_lost)) OR FALSE)) OR ((calculate_required OF
		  SH_CB_line_GEV = 'fn_fathers_opp_trig') AND (((1 > 0) AND (
		  NOT required OF TS_lost)) OR FALSE))) OR ((
		  calculate_required OF SH_CB_line_GEV = 'opposite_to_S_trig')
		  AND FALSE)) OR ((calculate_required OF SH_CB_line_GEV =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  SH_CB_line_GEV = 'always_false')
		THEN required OF SH_CB_line_GEV <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF SH_CB_line_GEV AND (((
		  force_relevant_events OF SH_CB_line_GEV OR (relevant_evt OF
		  TS_lost AND (NOT S OF TS_lost))) OR ((trimming_option OF
		  OPTIONS = 'according_to_article') AND FALSE)) OR ((
		  trimming_option OF OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF SH_CB_line_GEV <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF SH_CB_line_GEV <-- S OF SH_CB_line_GEV;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF SH_CB_line_GEV = TRUE) OR (failF OF SH_CB_line_GEV
		  = TRUE)
		THEN S OF SH_CB_line_GEV <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((1 > 0) AND (rep_priority OF SH_CB_line_GEV < priority OF
		  OPTIONS)) AND ((init OF SH_CB_line_GEV = TRUE) OR (failF OF
		  SH_CB_line_GEV = TRUE))) AND waiting_for_rep OF
		  SH_CB_line_GEV
		THEN priority OF OPTIONS <-- rep_priority OF SH_CB_line_GEV;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF SH_CB_line_GEV
		  = TRUE) OR (failF OF SH_CB_line_GEV = TRUE))) AND
		  waiting_for_rep OF SH_CB_line_GEV) AND ((1 = 0) OR ((1 > 0)
		  AND (rep_priority OF SH_CB_line_GEV = priority OF OPTIONS))))
		   AND ((nb_avail_repairmen OF repair_constraint > 0) AND
		  at_work OF repair_constraint)
		THEN waiting_for_rep OF SH_CB_line_GEV <-- FALSE,
		  nb_avail_repairmen OF repair_constraint <-- (
		  nb_avail_repairmen OF repair_constraint - 1);
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF SH_CB_line_GEV = FALSE) AND ((((NOT failF_FROZEN
		  OF SH_CB_line_GEV) AND required OF SH_CB_line_GEV) AND (NOT
		  FALSE)) AND (relevant_evt OF SH_CB_line_GEV OR (NOT trimming
		  OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF SH_CB_line_GEV)
		  INDUCING failF OF SH_CB_line_GEV <-- TRUE,
			waiting_for_rep OF SH_CB_line_GEV <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF SH_CB_line_GEV = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF SH_CB_line_GEV)) AND (
		  NOT failF_FROZEN OF SH_CB_line_GEV))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF SH_CB_line_GEV)
		  INDUCING failF OF SH_CB_line_GEV <-- FALSE,
			nb_avail_repairmen OF repair_constraint <-- (
			nb_avail_repairmen OF repair_constraint + 1);

OBJECT SH_CB_line_LGR IS_A f_leaf;
	INTERFACE
	  fathers
		= TA_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  5;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 1e-07;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF SH_CB_line_LGR =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  TA_lost)) OR FALSE)) OR ((calculate_required OF
		  SH_CB_line_LGR = 'fn_fathers_opp_trig') AND (((1 > 0) AND (
		  NOT required OF TA_lost)) OR FALSE))) OR ((
		  calculate_required OF SH_CB_line_LGR = 'opposite_to_S_trig')
		  AND FALSE)) OR ((calculate_required OF SH_CB_line_LGR =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  SH_CB_line_LGR = 'always_false')
		THEN required OF SH_CB_line_LGR <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF SH_CB_line_LGR AND (((
		  force_relevant_events OF SH_CB_line_LGR OR (relevant_evt OF
		  TA_lost AND (NOT S OF TA_lost))) OR ((trimming_option OF
		  OPTIONS = 'according_to_article') AND FALSE)) OR ((
		  trimming_option OF OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF SH_CB_line_LGR <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF SH_CB_line_LGR <-- S OF SH_CB_line_LGR;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF SH_CB_line_LGR = TRUE) OR (failF OF SH_CB_line_LGR
		  = TRUE)
		THEN S OF SH_CB_line_LGR <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF SH_CB_line_LGR < priority OF
		  OPTIONS)) AND ((init OF SH_CB_line_LGR = TRUE) OR (failF OF
		  SH_CB_line_LGR = TRUE))) AND waiting_for_rep OF
		  SH_CB_line_LGR
		THEN priority OF OPTIONS <-- rep_priority OF SH_CB_line_LGR;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF SH_CB_line_LGR
		  = TRUE) OR (failF OF SH_CB_line_LGR = TRUE))) AND
		  waiting_for_rep OF SH_CB_line_LGR) AND ((0 = 0) OR ((0 > 0)
		  AND (rep_priority OF SH_CB_line_LGR = priority OF OPTIONS))))
		   AND TRUE
		THEN waiting_for_rep OF SH_CB_line_LGR <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF SH_CB_line_LGR = FALSE) AND ((((NOT failF_FROZEN
		  OF SH_CB_line_LGR) AND required OF SH_CB_line_LGR) AND (NOT
		  FALSE)) AND (relevant_evt OF SH_CB_line_LGR OR (NOT trimming
		  OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF SH_CB_line_LGR)
		  INDUCING failF OF SH_CB_line_LGR <-- TRUE,
			waiting_for_rep OF SH_CB_line_LGR <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF SH_CB_line_LGR = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF SH_CB_line_LGR)) AND (
		  NOT failF_FROZEN OF SH_CB_line_LGR))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF SH_CB_line_LGR)
		  INDUCING failF OF SH_CB_line_LGR <-- FALSE;

OBJECT SH_GEV_or_LGR IS_A or_gate;
	INTERFACE
	  sons
		= GEV LGR;
	  fathers
		= loss_of_supply_by_GEV loss_of_supply_by_LGR;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF SH_GEV_or_LGR =
		  'fn_fathers_and_trig') AND (((2 > 0) AND ((NOT required OF
		  loss_of_supply_by_GEV) AND (NOT required OF
		  loss_of_supply_by_LGR))) OR FALSE)) OR ((calculate_required
		  OF SH_GEV_or_LGR = 'fn_fathers_opp_trig') AND (((2 > 0) AND (
		  (NOT required OF loss_of_supply_by_GEV) AND (NOT required OF
		  loss_of_supply_by_LGR))) OR FALSE))) OR ((calculate_required
		  OF SH_GEV_or_LGR = 'opposite_to_S_trig') AND FALSE)) OR ((
		  calculate_required OF SH_GEV_or_LGR = 'equal_to_S_trig') AND
		  TRUE)) OR (calculate_required OF SH_GEV_or_LGR =
		  'always_false')
		THEN required OF SH_GEV_or_LGR <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF SH_GEV_or_LGR AND (((
		  force_relevant_events OF SH_GEV_or_LGR OR ((relevant_evt OF
		  loss_of_supply_by_GEV AND (NOT S OF loss_of_supply_by_GEV))
		  OR (relevant_evt OF loss_of_supply_by_LGR AND (NOT S OF
		  loss_of_supply_by_LGR)))) OR ((trimming_option OF OPTIONS =
		  'according_to_article') AND FALSE)) OR ((trimming_option OF
		  OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF SH_GEV_or_LGR <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF SH_GEV_or_LGR <-- S OF SH_GEV_or_LGR;
	  xx29
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF S OF GEV OR S OF LGR
		THEN S OF SH_GEV_or_LGR <-- TRUE;

OBJECT SUBSTATION IS_A f_leaf;
	INTERFACE
	  fathers
		= OR_14;
	  rep_team
		= repair_constraint;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  20;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 1e-06;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF SUBSTATION =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  OR_14)) OR FALSE)) OR ((calculate_required OF SUBSTATION =
		  'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT required OF
		  OR_14)) OR FALSE))) OR ((calculate_required OF SUBSTATION =
		  'opposite_to_S_trig') AND FALSE)) OR ((calculate_required OF
		  SUBSTATION = 'equal_to_S_trig') AND TRUE)) OR (
		  calculate_required OF SUBSTATION = 'always_false')
		THEN required OF SUBSTATION <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF SUBSTATION AND (((
		  force_relevant_events OF SUBSTATION OR (relevant_evt OF
		  OR_14 AND (NOT S OF OR_14))) OR ((trimming_option OF OPTIONS
		  = 'according_to_article') AND FALSE)) OR ((trimming_option
		  OF OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF SUBSTATION <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF SUBSTATION <-- S OF SUBSTATION;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF SUBSTATION = TRUE) OR (failF OF SUBSTATION = TRUE)
		THEN S OF SUBSTATION <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((1 > 0) AND (rep_priority OF SUBSTATION < priority OF
		  OPTIONS)) AND ((init OF SUBSTATION = TRUE) OR (failF OF
		  SUBSTATION = TRUE))) AND waiting_for_rep OF SUBSTATION
		THEN priority OF OPTIONS <-- rep_priority OF SUBSTATION;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF SUBSTATION =
		  TRUE) OR (failF OF SUBSTATION = TRUE))) AND waiting_for_rep
		  OF SUBSTATION) AND ((1 = 0) OR ((1 > 0) AND (rep_priority OF
		  SUBSTATION = priority OF OPTIONS)))) AND ((
		  nb_avail_repairmen OF repair_constraint > 0) AND at_work OF
		  repair_constraint)
		THEN waiting_for_rep OF SUBSTATION <-- FALSE,
		  nb_avail_repairmen OF repair_constraint <-- (
		  nb_avail_repairmen OF repair_constraint - 1);
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF SUBSTATION = FALSE) AND ((((NOT failF_FROZEN OF
		  SUBSTATION) AND required OF SUBSTATION) AND (NOT FALSE)) AND
		  (relevant_evt OF SUBSTATION OR (NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF SUBSTATION)
		  INDUCING failF OF SUBSTATION <-- TRUE,
			waiting_for_rep OF SUBSTATION <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF SUBSTATION = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF SUBSTATION)) AND (NOT
		  failF_FROZEN OF SUBSTATION))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF SUBSTATION)
		  INDUCING failF OF SUBSTATION <-- FALSE,
			nb_avail_repairmen OF repair_constraint <-- (
			nb_avail_repairmen OF repair_constraint + 1);

OBJECT TA IS_A f_leaf;
	INTERFACE
	  fathers
		= TA_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  200;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 5e-06;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF TA = 'fn_fathers_and_trig') AND ((
		  (1 > 0) AND (NOT required OF TA_lost)) OR FALSE)) OR ((
		  calculate_required OF TA = 'fn_fathers_opp_trig') AND (((1 >
		  0) AND (NOT required OF TA_lost)) OR FALSE))) OR ((
		  calculate_required OF TA = 'opposite_to_S_trig') AND FALSE))
		  OR ((calculate_required OF TA = 'equal_to_S_trig') AND TRUE))
		   OR (calculate_required OF TA = 'always_false')
		THEN required OF TA <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF TA AND (((force_relevant_events OF TA
		  OR (relevant_evt OF TA_lost AND (NOT S OF TA_lost))) OR ((
		  trimming_option OF OPTIONS = 'according_to_article') AND
		  FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF TA <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF TA <-- S OF TA;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF TA = TRUE) OR (failF OF TA = TRUE)
		THEN S OF TA <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF TA < priority OF OPTIONS))
		  AND ((init OF TA = TRUE) OR (failF OF TA = TRUE))) AND
		  waiting_for_rep OF TA
		THEN priority OF OPTIONS <-- rep_priority OF TA;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF TA = TRUE) OR (
		  failF OF TA = TRUE))) AND waiting_for_rep OF TA) AND ((0 = 0)
		   OR ((0 > 0) AND (rep_priority OF TA = priority OF OPTIONS)))
		  ) AND TRUE
		THEN waiting_for_rep OF TA <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF TA = FALSE) AND ((((NOT failF_FROZEN OF TA) AND
		  required OF TA) AND (NOT FALSE)) AND (relevant_evt OF TA OR (
		  NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF TA)
		  INDUCING failF OF TA <-- TRUE,
			waiting_for_rep OF TA <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF TA = TRUE) AND ((repairable_system OF OPTIONS AND (
		  NOT waiting_for_rep OF TA)) AND (NOT failF_FROZEN OF TA))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF TA)
		  INDUCING failF OF TA <-- FALSE;

OBJECT TAC IS_A f_leaf;
	INTERFACE
	  fathers
		= loss_of_supply_by_TAC;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  200;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 0.001;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF TAC = 'fn_fathers_and_trig') AND (
		  ((1 > 0) AND (NOT required OF loss_of_supply_by_TAC)) OR
		  FALSE)) OR ((calculate_required OF TAC =
		  'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT required OF
		  loss_of_supply_by_TAC)) OR FALSE))) OR ((calculate_required
		  OF TAC = 'opposite_to_S_trig') AND FALSE)) OR ((
		  calculate_required OF TAC = 'equal_to_S_trig') AND TRUE)) OR
		  (calculate_required OF TAC = 'always_false')
		THEN required OF TAC <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF TAC AND (((force_relevant_events OF
		  TAC OR (relevant_evt OF loss_of_supply_by_TAC AND (NOT S OF
		  loss_of_supply_by_TAC))) OR ((trimming_option OF OPTIONS =
		  'according_to_article') AND FALSE)) OR ((trimming_option OF
		  OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF TAC <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF TAC <-- S OF TAC;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF TAC = TRUE) OR (failF OF TAC = TRUE)
		THEN S OF TAC <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF TAC < priority OF OPTIONS))
		  AND ((init OF TAC = TRUE) OR (failF OF TAC = TRUE))) AND
		  waiting_for_rep OF TAC
		THEN priority OF OPTIONS <-- rep_priority OF TAC;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF TAC = TRUE) OR
		  (failF OF TAC = TRUE))) AND waiting_for_rep OF TAC) AND ((0
		  = 0) OR ((0 > 0) AND (rep_priority OF TAC = priority OF
		  OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF TAC <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF TAC = FALSE) AND ((((NOT failF_FROZEN OF TAC) AND
		  required OF TAC) AND (NOT FALSE)) AND (relevant_evt OF TAC
		  OR (NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF TAC)
		  INDUCING failF OF TAC <-- TRUE,
			waiting_for_rep OF TAC <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF TAC = TRUE) AND ((repairable_system OF OPTIONS AND
		  (NOT waiting_for_rep OF TAC)) AND (NOT failF_FROZEN OF TAC))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF TAC)
		  INDUCING failF OF TAC <-- FALSE;

OBJECT TA_lost IS_A or_gate;
	INTERFACE
	  sons
		= SH_CB_line_LGR TA loss_of_supply_by_LGR;
	  fathers
		= loss_of_supply_by_TA loss_of_supply_by_TA1;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'always_true';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF TA_lost = 'fn_fathers_and_trig')
		  AND (((2 > 0) AND ((NOT required OF loss_of_supply_by_TA)
		  AND (NOT required OF loss_of_supply_by_TA1))) OR FALSE)) OR (
		  (calculate_required OF TA_lost = 'fn_fathers_opp_trig') AND (
		  ((2 > 0) AND ((NOT required OF loss_of_supply_by_TA) AND (
		  NOT required OF loss_of_supply_by_TA1))) OR FALSE))) OR ((
		  calculate_required OF TA_lost = 'opposite_to_S_trig') AND
		  FALSE)) OR ((calculate_required OF TA_lost =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  TA_lost = 'always_false')
		THEN required OF TA_lost <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF TA_lost AND (((force_relevant_events
		  OF TA_lost OR ((relevant_evt OF loss_of_supply_by_TA AND (
		  NOT S OF loss_of_supply_by_TA)) OR (relevant_evt OF
		  loss_of_supply_by_TA1 AND (NOT S OF loss_of_supply_by_TA1))))
		   OR ((trimming_option OF OPTIONS = 'according_to_article')
		  AND FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF TA_lost <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF TA_lost <-- S OF TA_lost;
	  xx29
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF (S OF SH_CB_line_LGR OR S OF TA) OR S OF
		  loss_of_supply_by_LGR
		THEN S OF TA_lost <-- TRUE;

OBJECT TP IS_A f_leaf;
	INTERFACE
	  fathers
		= loss_of_supply_by_UNIT;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  200;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 5e-06;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF TP = 'fn_fathers_and_trig') AND ((
		  (1 > 0) AND (NOT required OF loss_of_supply_by_UNIT)) OR
		  FALSE)) OR ((calculate_required OF TP =
		  'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT required OF
		  loss_of_supply_by_UNIT)) OR FALSE))) OR ((calculate_required
		  OF TP = 'opposite_to_S_trig') AND FALSE)) OR ((
		  calculate_required OF TP = 'equal_to_S_trig') AND TRUE)) OR (
		  calculate_required OF TP = 'always_false')
		THEN required OF TP <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF TP AND (((force_relevant_events OF TP
		  OR (relevant_evt OF loss_of_supply_by_UNIT AND (NOT S OF
		  loss_of_supply_by_UNIT))) OR ((trimming_option OF OPTIONS =
		  'according_to_article') AND FALSE)) OR ((trimming_option OF
		  OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF TP <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF TP <-- S OF TP;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF TP = TRUE) OR (failF OF TP = TRUE)
		THEN S OF TP <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF TP < priority OF OPTIONS))
		  AND ((init OF TP = TRUE) OR (failF OF TP = TRUE))) AND
		  waiting_for_rep OF TP
		THEN priority OF OPTIONS <-- rep_priority OF TP;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF TP = TRUE) OR (
		  failF OF TP = TRUE))) AND waiting_for_rep OF TP) AND ((0 = 0)
		   OR ((0 > 0) AND (rep_priority OF TP = priority OF OPTIONS)))
		  ) AND TRUE
		THEN waiting_for_rep OF TP <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF TP = FALSE) AND ((((NOT failF_FROZEN OF TP) AND
		  required OF TP) AND (NOT FALSE)) AND (relevant_evt OF TP OR (
		  NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF TP)
		  INDUCING failF OF TP <-- TRUE,
			waiting_for_rep OF TP <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF TP = TRUE) AND ((repairable_system OF OPTIONS AND (
		  NOT waiting_for_rep OF TP)) AND (NOT failF_FROZEN OF TP))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF TP)
		  INDUCING failF OF TP <-- FALSE;

OBJECT TS IS_A f_leaf;
	INTERFACE
	  fathers
		= TS_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  200;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 5e-06;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF TS = 'fn_fathers_and_trig') AND ((
		  (1 > 0) AND (NOT required OF TS_lost)) OR FALSE)) OR ((
		  calculate_required OF TS = 'fn_fathers_opp_trig') AND (((1 >
		  0) AND (NOT required OF TS_lost)) OR FALSE))) OR ((
		  calculate_required OF TS = 'opposite_to_S_trig') AND FALSE))
		  OR ((calculate_required OF TS = 'equal_to_S_trig') AND TRUE))
		   OR (calculate_required OF TS = 'always_false')
		THEN required OF TS <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF TS AND (((force_relevant_events OF TS
		  OR (relevant_evt OF TS_lost AND (NOT S OF TS_lost))) OR ((
		  trimming_option OF OPTIONS = 'according_to_article') AND
		  FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF TS <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF TS <-- S OF TS;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF TS = TRUE) OR (failF OF TS = TRUE)
		THEN S OF TS <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF TS < priority OF OPTIONS))
		  AND ((init OF TS = TRUE) OR (failF OF TS = TRUE))) AND
		  waiting_for_rep OF TS
		THEN priority OF OPTIONS <-- rep_priority OF TS;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF TS = TRUE) OR (
		  failF OF TS = TRUE))) AND waiting_for_rep OF TS) AND ((0 = 0)
		   OR ((0 > 0) AND (rep_priority OF TS = priority OF OPTIONS)))
		  ) AND TRUE
		THEN waiting_for_rep OF TS <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF TS = FALSE) AND ((((NOT failF_FROZEN OF TS) AND
		  required OF TS) AND (NOT FALSE)) AND (relevant_evt OF TS OR (
		  NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF TS)
		  INDUCING failF OF TS <-- TRUE,
			waiting_for_rep OF TS <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF TS = TRUE) AND ((repairable_system OF OPTIONS AND (
		  NOT waiting_for_rep OF TS)) AND (NOT failF_FROZEN OF TS))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF TS)
		  INDUCING failF OF TS <-- FALSE;

OBJECT TS_lost IS_A or_gate;
	INTERFACE
	  sons
		= SH_CB_GEV SH_CB_line_GEV TS TS_not_fed;
	  fathers
		= loss_of_supply_by_TS loss_of_supply_by_TS1;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF TS_lost = 'fn_fathers_and_trig')
		  AND (((2 > 0) AND ((NOT required OF loss_of_supply_by_TS)
		  AND (NOT required OF loss_of_supply_by_TS1))) OR FALSE)) OR (
		  (calculate_required OF TS_lost = 'fn_fathers_opp_trig') AND (
		  ((2 > 0) AND ((NOT required OF loss_of_supply_by_TS) AND (
		  NOT required OF loss_of_supply_by_TS1))) OR FALSE))) OR ((
		  calculate_required OF TS_lost = 'opposite_to_S_trig') AND
		  FALSE)) OR ((calculate_required OF TS_lost =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  TS_lost = 'always_false')
		THEN required OF TS_lost <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF TS_lost AND (((force_relevant_events
		  OF TS_lost OR ((relevant_evt OF loss_of_supply_by_TS AND (
		  NOT S OF loss_of_supply_by_TS)) OR (relevant_evt OF
		  loss_of_supply_by_TS1 AND (NOT S OF loss_of_supply_by_TS1))))
		   OR ((trimming_option OF OPTIONS = 'according_to_article')
		  AND FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF TS_lost <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF TS_lost <-- S OF TS_lost;
	  xx29
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF ((S OF SH_CB_GEV OR S OF SH_CB_line_GEV) OR S OF TS) OR S OF
		  TS_not_fed
		THEN S OF TS_lost <-- TRUE;

OBJECT TS_not_fed IS_A and_gate;
	INTERFACE
	  sons
		= loss_of_supply_by_GEV loss_of_supply_by_UNIT;
	  fathers
		= TS_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF TS_not_fed =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  TS_lost)) OR FALSE)) OR ((calculate_required OF TS_not_fed =
		  'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT required OF
		  TS_lost)) OR FALSE))) OR ((calculate_required OF TS_not_fed
		  = 'opposite_to_S_trig') AND FALSE)) OR ((calculate_required
		  OF TS_not_fed = 'equal_to_S_trig') AND TRUE)) OR (
		  calculate_required OF TS_not_fed = 'always_false')
		THEN required OF TS_not_fed <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF TS_not_fed AND (((
		  force_relevant_events OF TS_not_fed OR (relevant_evt OF
		  TS_lost AND (NOT S OF TS_lost))) OR ((trimming_option OF
		  OPTIONS = 'according_to_article') AND FALSE)) OR ((
		  trimming_option OF OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF TS_not_fed <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF TS_not_fed <-- S OF TS_not_fed;
	  xx28
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF S OF loss_of_supply_by_GEV AND S OF loss_of_supply_by_UNIT
		THEN S OF TS_not_fed <-- TRUE;

OBJECT TUA1 IS_A f_leaf;
	INTERFACE
	  fathers
		= LBA_by_line1_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  10;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 2e-07;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF TUA1 = 'fn_fathers_and_trig') AND
		  (((1 > 0) AND (NOT required OF LBA_by_line1_lost)) OR FALSE))
		   OR ((calculate_required OF TUA1 = 'fn_fathers_opp_trig')
		  AND (((1 > 0) AND (NOT required OF LBA_by_line1_lost)) OR
		  FALSE))) OR ((calculate_required OF TUA1 =
		  'opposite_to_S_trig') AND FALSE)) OR ((calculate_required OF
		  TUA1 = 'equal_to_S_trig') AND TRUE)) OR (calculate_required
		  OF TUA1 = 'always_false')
		THEN required OF TUA1 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF TUA1 AND (((force_relevant_events OF
		  TUA1 OR (relevant_evt OF LBA_by_line1_lost AND (NOT S OF
		  LBA_by_line1_lost))) OR ((trimming_option OF OPTIONS =
		  'according_to_article') AND FALSE)) OR ((trimming_option OF
		  OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF TUA1 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF TUA1 <-- S OF TUA1;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF TUA1 = TRUE) OR (failF OF TUA1 = TRUE)
		THEN S OF TUA1 <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF TUA1 < priority OF OPTIONS))
		  AND ((init OF TUA1 = TRUE) OR (failF OF TUA1 = TRUE))) AND
		  waiting_for_rep OF TUA1
		THEN priority OF OPTIONS <-- rep_priority OF TUA1;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF TUA1 = TRUE)
		  OR (failF OF TUA1 = TRUE))) AND waiting_for_rep OF TUA1) AND
		  ((0 = 0) OR ((0 > 0) AND (rep_priority OF TUA1 = priority OF
		  OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF TUA1 <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF TUA1 = FALSE) AND ((((NOT failF_FROZEN OF TUA1)
		  AND required OF TUA1) AND (NOT aggregation OF
		  LBA_by_line1_lost)) AND (relevant_evt OF TUA1 OR (NOT
		  trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF TUA1)
		  INDUCING failF OF TUA1 <-- TRUE,
			waiting_for_rep OF TUA1 <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF TUA1 = TRUE) AND ((repairable_system OF OPTIONS
		  AND (NOT waiting_for_rep OF TUA1)) AND (NOT failF_FROZEN OF
		  TUA1))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF TUA1)
		  INDUCING failF OF TUA1 <-- FALSE;

OBJECT TUA2 IS_A f_leaf;
	INTERFACE
	  fathers
		= LBA_by_line2_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  10;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 2e-07;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF TUA2 = 'fn_fathers_and_trig') AND
		  (((1 > 0) AND (NOT required OF LBA_by_line2_lost)) OR FALSE))
		   OR ((calculate_required OF TUA2 = 'fn_fathers_opp_trig')
		  AND (((1 > 0) AND (NOT required OF LBA_by_line2_lost)) OR
		  FALSE))) OR ((calculate_required OF TUA2 =
		  'opposite_to_S_trig') AND FALSE)) OR ((calculate_required OF
		  TUA2 = 'equal_to_S_trig') AND TRUE)) OR (calculate_required
		  OF TUA2 = 'always_false')
		THEN required OF TUA2 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF TUA2 AND (((force_relevant_events OF
		  TUA2 OR (relevant_evt OF LBA_by_line2_lost AND (NOT S OF
		  LBA_by_line2_lost))) OR ((trimming_option OF OPTIONS =
		  'according_to_article') AND FALSE)) OR ((trimming_option OF
		  OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF TUA2 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF TUA2 <-- S OF TUA2;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF TUA2 = TRUE) OR (failF OF TUA2 = TRUE)
		THEN S OF TUA2 <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF TUA2 < priority OF OPTIONS))
		  AND ((init OF TUA2 = TRUE) OR (failF OF TUA2 = TRUE))) AND
		  waiting_for_rep OF TUA2
		THEN priority OF OPTIONS <-- rep_priority OF TUA2;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF TUA2 = TRUE)
		  OR (failF OF TUA2 = TRUE))) AND waiting_for_rep OF TUA2) AND
		  ((0 = 0) OR ((0 > 0) AND (rep_priority OF TUA2 = priority OF
		  OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF TUA2 <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF TUA2 = FALSE) AND ((((NOT failF_FROZEN OF TUA2)
		  AND required OF TUA2) AND (NOT aggregation OF
		  LBA_by_line2_lost)) AND (relevant_evt OF TUA2 OR (NOT
		  trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF TUA2)
		  INDUCING failF OF TUA2 <-- TRUE,
			waiting_for_rep OF TUA2 <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF TUA2 = TRUE) AND ((repairable_system OF OPTIONS
		  AND (NOT waiting_for_rep OF TUA2)) AND (NOT failF_FROZEN OF
		  TUA2))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF TUA2)
		  INDUCING failF OF TUA2 <-- FALSE;

OBJECT TUB1 IS_A f_leaf;
	INTERFACE
	  fathers
		= LBB_by_line1_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  10;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 2e-07;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF TUB1 = 'fn_fathers_and_trig') AND
		  (((1 > 0) AND (NOT required OF LBB_by_line1_lost)) OR FALSE))
		   OR ((calculate_required OF TUB1 = 'fn_fathers_opp_trig')
		  AND (((1 > 0) AND (NOT required OF LBB_by_line1_lost)) OR
		  FALSE))) OR ((calculate_required OF TUB1 =
		  'opposite_to_S_trig') AND FALSE)) OR ((calculate_required OF
		  TUB1 = 'equal_to_S_trig') AND TRUE)) OR (calculate_required
		  OF TUB1 = 'always_false')
		THEN required OF TUB1 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF TUB1 AND (((force_relevant_events OF
		  TUB1 OR (relevant_evt OF LBB_by_line1_lost AND (NOT S OF
		  LBB_by_line1_lost))) OR ((trimming_option OF OPTIONS =
		  'according_to_article') AND FALSE)) OR ((trimming_option OF
		  OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF TUB1 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF TUB1 <-- S OF TUB1;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF TUB1 = TRUE) OR (failF OF TUB1 = TRUE)
		THEN S OF TUB1 <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF TUB1 < priority OF OPTIONS))
		  AND ((init OF TUB1 = TRUE) OR (failF OF TUB1 = TRUE))) AND
		  waiting_for_rep OF TUB1
		THEN priority OF OPTIONS <-- rep_priority OF TUB1;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF TUB1 = TRUE)
		  OR (failF OF TUB1 = TRUE))) AND waiting_for_rep OF TUB1) AND
		  ((0 = 0) OR ((0 > 0) AND (rep_priority OF TUB1 = priority OF
		  OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF TUB1 <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF TUB1 = FALSE) AND ((((NOT failF_FROZEN OF TUB1)
		  AND required OF TUB1) AND (NOT aggregation OF
		  LBB_by_line1_lost)) AND (relevant_evt OF TUB1 OR (NOT
		  trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF TUB1)
		  INDUCING failF OF TUB1 <-- TRUE,
			waiting_for_rep OF TUB1 <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF TUB1 = TRUE) AND ((repairable_system OF OPTIONS
		  AND (NOT waiting_for_rep OF TUB1)) AND (NOT failF_FROZEN OF
		  TUB1))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF TUB1)
		  INDUCING failF OF TUB1 <-- FALSE;

OBJECT TUB2 IS_A f_leaf;
	INTERFACE
	  fathers
		= LBB_by_line2_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  10;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 2e-07;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF TUB2 = 'fn_fathers_and_trig') AND
		  (((1 > 0) AND (NOT required OF LBB_by_line2_lost)) OR FALSE))
		   OR ((calculate_required OF TUB2 = 'fn_fathers_opp_trig')
		  AND (((1 > 0) AND (NOT required OF LBB_by_line2_lost)) OR
		  FALSE))) OR ((calculate_required OF TUB2 =
		  'opposite_to_S_trig') AND FALSE)) OR ((calculate_required OF
		  TUB2 = 'equal_to_S_trig') AND TRUE)) OR (calculate_required
		  OF TUB2 = 'always_false')
		THEN required OF TUB2 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF TUB2 AND (((force_relevant_events OF
		  TUB2 OR (relevant_evt OF LBB_by_line2_lost AND (NOT S OF
		  LBB_by_line2_lost))) OR ((trimming_option OF OPTIONS =
		  'according_to_article') AND FALSE)) OR ((trimming_option OF
		  OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF TUB2 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF TUB2 <-- S OF TUB2;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF TUB2 = TRUE) OR (failF OF TUB2 = TRUE)
		THEN S OF TUB2 <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF TUB2 < priority OF OPTIONS))
		  AND ((init OF TUB2 = TRUE) OR (failF OF TUB2 = TRUE))) AND
		  waiting_for_rep OF TUB2
		THEN priority OF OPTIONS <-- rep_priority OF TUB2;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF TUB2 = TRUE)
		  OR (failF OF TUB2 = TRUE))) AND waiting_for_rep OF TUB2) AND
		  ((0 = 0) OR ((0 > 0) AND (rep_priority OF TUB2 = priority OF
		  OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF TUB2 <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF TUB2 = FALSE) AND ((((NOT failF_FROZEN OF TUB2)
		  AND required OF TUB2) AND (NOT aggregation OF
		  LBB_by_line2_lost)) AND (relevant_evt OF TUB2 OR (NOT
		  trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF TUB2)
		  INDUCING failF OF TUB2 <-- TRUE,
			waiting_for_rep OF TUB2 <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF TUB2 = TRUE) AND ((repairable_system OF OPTIONS
		  AND (NOT waiting_for_rep OF TUB2)) AND (NOT failF_FROZEN OF
		  TUB2))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF TUB2)
		  INDUCING failF OF TUB2 <-- FALSE;

OBJECT UE_1 IS_A undes_event;
	INTERFACE
	  sons
		= LHA_and_LHB_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= TRUE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF UE_1 = 'fn_fathers_and_trig') AND
		  (((0 > 0) AND TRUE) OR FALSE)) OR ((calculate_required OF
		  UE_1 = 'fn_fathers_opp_trig') AND (((0 > 0) AND TRUE) OR
		  FALSE))) OR ((calculate_required OF UE_1 =
		  'opposite_to_S_trig') AND FALSE)) OR ((calculate_required OF
		  UE_1 = 'equal_to_S_trig') AND TRUE)) OR (calculate_required
		  OF UE_1 = 'always_false')
		THEN required OF UE_1 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF UE_1 AND (((force_relevant_events OF
		  UE_1 OR FALSE) OR ((trimming_option OF OPTIONS =
		  'according_to_article') AND FALSE)) OR ((trimming_option OF
		  OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF UE_1 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF UE_1 <-- S OF UE_1;
	  xx34
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF S OF LHA_and_LHB_lost
		THEN S OF UE_1 <-- TRUE;

OBJECT UNIT IS_A f_leaf;
	INTERFACE
	  fathers
		= loss_of_supply_by_UNIT;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		= 0.1;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 0.0001;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF UNIT = 'fn_fathers_and_trig') AND
		  (((1 > 0) AND (NOT required OF loss_of_supply_by_UNIT)) OR
		  FALSE)) OR ((calculate_required OF UNIT =
		  'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT required OF
		  loss_of_supply_by_UNIT)) OR FALSE))) OR ((calculate_required
		  OF UNIT = 'opposite_to_S_trig') AND FALSE)) OR ((
		  calculate_required OF UNIT = 'equal_to_S_trig') AND TRUE))
		  OR (calculate_required OF UNIT = 'always_false')
		THEN required OF UNIT <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF UNIT AND (((force_relevant_events OF
		  UNIT OR (relevant_evt OF loss_of_supply_by_UNIT AND (NOT S
		  OF loss_of_supply_by_UNIT))) OR ((trimming_option OF OPTIONS
		  = 'according_to_article') AND FALSE)) OR ((trimming_option
		  OF OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF UNIT <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF UNIT <-- S OF UNIT;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF UNIT = TRUE) OR (failF OF UNIT = TRUE)
		THEN S OF UNIT <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF UNIT < priority OF OPTIONS))
		  AND ((init OF UNIT = TRUE) OR (failF OF UNIT = TRUE))) AND
		  waiting_for_rep OF UNIT
		THEN priority OF OPTIONS <-- rep_priority OF UNIT;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF UNIT = TRUE)
		  OR (failF OF UNIT = TRUE))) AND waiting_for_rep OF UNIT) AND
		  ((0 = 0) OR ((0 > 0) AND (rep_priority OF UNIT = priority OF
		  OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF UNIT <-- FALSE;
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF UNIT = FALSE) AND ((((NOT failF_FROZEN OF UNIT)
		  AND required OF UNIT) AND (NOT FALSE)) AND (relevant_evt OF
		  UNIT OR (NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF UNIT)
		  INDUCING failF OF UNIT <-- TRUE,
			waiting_for_rep OF UNIT <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF UNIT = TRUE) AND ((repairable_system OF OPTIONS
		  AND (NOT waiting_for_rep OF UNIT)) AND (NOT failF_FROZEN OF
		  UNIT))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF UNIT)
		  INDUCING failF OF UNIT <-- FALSE;

OBJECT ag_1 IS_A aggregate_link;

OBJECT ag_1_1 IS_A aggregate_link;

OBJECT ag_1_1_1 IS_A aggregate_link;

OBJECT ag_1_2 IS_A aggregate_link;

OBJECT ag_2 IS_A aggregate_link;

OBJECT ag_2_1 IS_A aggregate_link;

OBJECT ag_2_1_1 IS_A aggregate_link;

OBJECT ag_2_2 IS_A aggregate_link;

OBJECT ag_3 IS_A aggregate_link;

OBJECT ag_3_1 IS_A aggregate_link;

OBJECT ag_3_1_1 IS_A aggregate_link;

OBJECT ag_3_2 IS_A aggregate_link;

OBJECT ag_4 IS_A aggregate_link;

OBJECT ag_4_1 IS_A aggregate_link;

OBJECT ag_4_1_1 IS_A aggregate_link;

OBJECT ag_4_1_1_1 IS_A aggregate_link;

OBJECT ag_4_1_1_2 IS_A aggregate_link;

OBJECT ag_4_1_1_2_1 IS_A aggregate_link;

OBJECT ag_4_1_1_2_1_1 IS_A aggregate_link;

OBJECT ag_4_1_1_3 IS_A aggregate_link;

OBJECT ag_4_1_2 IS_A aggregate_link;

OBJECT ag_4_1_2_1 IS_A aggregate_link;

OBJECT ag_4_1_3 IS_A aggregate_link;

OBJECT ag_5 IS_A aggregate_link;

OBJECT b_1 IS_A before_link;

OBJECT b_2 IS_A before_link;

OBJECT b_3 IS_A before_link;

OBJECT b_4 IS_A before_link;

OBJECT b_7 IS_A before_link;

OBJECT b_8 IS_A before_link;

OBJECT b_9 IS_A before_link;

OBJECT b_9_1 IS_A before_link;

OBJECT demand_CCF_DG IS_A i_leaf;
	INTERFACE
	  fathers
		= DGA_lost DGB_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  400;
	  when_to_check
		DOMAIN 'not_req_to_req' 'req_to_not_req'
		= 'not_req_to_req';
	  gamma
		DOMAIN REAL
		= 0.0002;
	  failI_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failI
		LABEL "instantaneous failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	ATTRIBUTE
	  to_be_fired
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  already_standby
		DOMAIN BOOLEAN
		= FALSE;
	  already_required
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF demand_CCF_DG =
		  'fn_fathers_and_trig') AND (((2 > 0) AND ((NOT required OF
		  DGA_lost) AND (NOT required OF DGB_lost))) OR FALSE)) OR ((
		  calculate_required OF demand_CCF_DG = 'fn_fathers_opp_trig')
		  AND (((2 > 0) AND ((NOT required OF DGA_lost) AND (NOT
		  required OF DGB_lost))) OR FALSE))) OR ((calculate_required
		  OF demand_CCF_DG = 'opposite_to_S_trig') AND FALSE)) OR ((
		  calculate_required OF demand_CCF_DG = 'equal_to_S_trig') AND
		  TRUE)) OR (calculate_required OF demand_CCF_DG =
		  'always_false')
		THEN required OF demand_CCF_DG <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF demand_CCF_DG AND (((
		  force_relevant_events OF demand_CCF_DG OR ((relevant_evt OF
		  DGA_lost AND (NOT S OF DGA_lost)) OR (relevant_evt OF
		  DGB_lost AND (NOT S OF DGB_lost)))) OR ((trimming_option OF
		  OPTIONS = 'according_to_article') AND FALSE)) OR ((
		  trimming_option OF OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF demand_CCF_DG <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF demand_CCF_DG <-- S OF demand_CCF_DG;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF failI OF demand_CCF_DG = TRUE
		THEN S OF demand_CCF_DG <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF demand_CCF_DG < priority OF
		  OPTIONS)) AND (failI OF demand_CCF_DG = TRUE)) AND
		  waiting_for_rep OF demand_CCF_DG
		THEN priority OF OPTIONS <-- rep_priority OF demand_CCF_DG;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND (failI OF demand_CCF_DG
		  = TRUE)) AND waiting_for_rep OF demand_CCF_DG) AND ((0 = 0)
		  OR ((0 > 0) AND (rep_priority OF demand_CCF_DG = priority OF
		  OPTIONS)))) AND TRUE
		THEN waiting_for_rep OF demand_CCF_DG <-- FALSE;
	  xx20
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (NOT required OF demand_CCF_DG) AND (((NOT already_standby
		  OF demand_CCF_DG) AND (NOT already_required OF demand_CCF_DG)
		  ) AND (when_to_check OF demand_CCF_DG = 'not_req_to_req'))
		THEN already_standby OF demand_CCF_DG <-- TRUE;
	  xx21
		GROUP V3_simu_group
		STEP propagate_leaves
		IF required OF demand_CCF_DG AND (((NOT already_standby OF
		  demand_CCF_DG) AND (NOT already_required OF demand_CCF_DG))
		  AND (when_to_check OF demand_CCF_DG = 'req_to_not_req'))
		THEN already_required OF demand_CCF_DG <-- TRUE;
	  xx22
		GROUP V3_simu_group
		STEP tops
		IF ((required OF demand_CCF_DG AND already_standby OF
		  demand_CCF_DG) AND (when_to_check OF demand_CCF_DG =
		  'not_req_to_req')) OR (((NOT required OF demand_CCF_DG) AND
		  already_required OF demand_CCF_DG) AND (when_to_check OF
		  demand_CCF_DG = 'req_to_not_req'))
		THEN to_be_fired OF demand_CCF_DG <-- TRUE;
	OCCURRENCE
	  xx23
		GROUP V3_simu_group
		IF (failI OF demand_CCF_DG = FALSE) AND (((((NOT failI_FROZEN
		  OF demand_CCF_DG) AND to_be_fired OF demand_CCF_DG) AND TRUE)
		   AND (relevant_evt OF demand_CCF_DG OR (NOT trimming OF
		  OPTIONS))) AND (NOT FALSE))
		MAY_OCCUR
		  FAULT failI
		  LABEL "instantaneous failure %OBJECT"
		  DIST INS (gamma OF demand_CCF_DG)
		  INDUCING failI OF demand_CCF_DG <-- TRUE,
			already_standby OF demand_CCF_DG <-- FALSE,
			already_required OF demand_CCF_DG <-- FALSE,
			waiting_for_rep OF demand_CCF_DG <-- TRUE
		OR_ELSE
		  TRANSITION good
		  DIST INS (1 - gamma OF demand_CCF_DG)
		  INDUCING already_standby OF demand_CCF_DG <-- FALSE,
			already_required OF demand_CCF_DG <-- FALSE;
	  xx24
		GROUP V3_simu_group
		IF (failI OF demand_CCF_DG = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF demand_CCF_DG)) AND (NOT
		  failI_FROZEN OF demand_CCF_DG))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF demand_CCF_DG)
		  INDUCING failI OF demand_CCF_DG <-- FALSE;

OBJECT demand_DGA IS_A i_leaf;
	INTERFACE
	  fathers
		= DGA_lost;
	  previous
		= demand_CCF_DG;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  200;
	  when_to_check
		DOMAIN 'not_req_to_req' 'req_to_not_req'
		= 'not_req_to_req';
	  gamma
		DOMAIN REAL
		= 0.002;
	  failI_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failI
		LABEL "instantaneous failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	ATTRIBUTE
	  to_be_fired
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  already_standby
		DOMAIN BOOLEAN
		= FALSE;
	  already_required
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF demand_DGA =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  DGA_lost)) OR FALSE)) OR ((calculate_required OF demand_DGA
		  = 'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT required OF
		  DGA_lost)) OR FALSE))) OR ((calculate_required OF demand_DGA
		  = 'opposite_to_S_trig') AND FALSE)) OR ((calculate_required
		  OF demand_DGA = 'equal_to_S_trig') AND TRUE)) OR (
		  calculate_required OF demand_DGA = 'always_false')
		THEN required OF demand_DGA <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF demand_DGA AND (((
		  force_relevant_events OF demand_DGA OR (relevant_evt OF
		  DGA_lost AND (NOT S OF DGA_lost))) OR ((trimming_option OF
		  OPTIONS = 'according_to_article') AND FALSE)) OR ((
		  trimming_option OF OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF demand_DGA <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF demand_DGA <-- S OF demand_DGA;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF failI OF demand_DGA = TRUE
		THEN S OF demand_DGA <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF demand_DGA < priority OF
		  OPTIONS)) AND (failI OF demand_DGA = TRUE)) AND
		  waiting_for_rep OF demand_DGA
		THEN priority OF OPTIONS <-- rep_priority OF demand_DGA;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND (failI OF demand_DGA =
		  TRUE)) AND waiting_for_rep OF demand_DGA) AND ((0 = 0) OR ((
		  0 > 0) AND (rep_priority OF demand_DGA = priority OF OPTIONS)
		  ))) AND TRUE
		THEN waiting_for_rep OF demand_DGA <-- FALSE;
	  xx20
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (NOT required OF demand_DGA) AND (((NOT already_standby OF
		  demand_DGA) AND (NOT already_required OF demand_DGA)) AND (
		  when_to_check OF demand_DGA = 'not_req_to_req'))
		THEN already_standby OF demand_DGA <-- TRUE;
	  xx21
		GROUP V3_simu_group
		STEP propagate_leaves
		IF required OF demand_DGA AND (((NOT already_standby OF
		  demand_DGA) AND (NOT already_required OF demand_DGA)) AND (
		  when_to_check OF demand_DGA = 'req_to_not_req'))
		THEN already_required OF demand_DGA <-- TRUE;
	  xx22
		GROUP V3_simu_group
		STEP tops
		IF ((required OF demand_DGA AND already_standby OF demand_DGA)
		  AND (when_to_check OF demand_DGA = 'not_req_to_req')) OR (((
		  NOT required OF demand_DGA) AND already_required OF
		  demand_DGA) AND (when_to_check OF demand_DGA =
		  'req_to_not_req'))
		THEN to_be_fired OF demand_DGA <-- TRUE;
	OCCURRENCE
	  xx23
		GROUP V3_simu_group
		IF (failI OF demand_DGA = FALSE) AND (((((NOT failI_FROZEN OF
		  demand_DGA) AND to_be_fired OF demand_DGA) AND (NOT
		  to_be_fired OF demand_CCF_DG)) AND (relevant_evt OF
		  demand_DGA OR (NOT trimming OF OPTIONS))) AND (NOT FALSE))
		MAY_OCCUR
		  FAULT failI
		  LABEL "instantaneous failure %OBJECT"
		  DIST INS (gamma OF demand_DGA)
		  INDUCING failI OF demand_DGA <-- TRUE,
			already_standby OF demand_DGA <-- FALSE,
			already_required OF demand_DGA <-- FALSE,
			waiting_for_rep OF demand_DGA <-- TRUE
		OR_ELSE
		  TRANSITION good
		  DIST INS (1 - gamma OF demand_DGA)
		  INDUCING already_standby OF demand_DGA <-- FALSE,
			already_required OF demand_DGA <-- FALSE;
	  xx24
		GROUP V3_simu_group
		IF (failI OF demand_DGA = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF demand_DGA)) AND (NOT
		  failI_FROZEN OF demand_DGA))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF demand_DGA)
		  INDUCING failI OF demand_DGA <-- FALSE;

OBJECT demand_DGB IS_A i_leaf;
	INTERFACE
	  fathers
		= DGB_lost;
	  previous
		= demand_CCF_DG;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  200;
	  when_to_check
		DOMAIN 'not_req_to_req' 'req_to_not_req'
		= 'not_req_to_req';
	  gamma
		DOMAIN REAL
		= 0.002;
	  failI_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failI
		LABEL "instantaneous failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	ATTRIBUTE
	  to_be_fired
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  already_standby
		DOMAIN BOOLEAN
		= FALSE;
	  already_required
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF demand_DGB =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  DGB_lost)) OR FALSE)) OR ((calculate_required OF demand_DGB
		  = 'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT required OF
		  DGB_lost)) OR FALSE))) OR ((calculate_required OF demand_DGB
		  = 'opposite_to_S_trig') AND FALSE)) OR ((calculate_required
		  OF demand_DGB = 'equal_to_S_trig') AND TRUE)) OR (
		  calculate_required OF demand_DGB = 'always_false')
		THEN required OF demand_DGB <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF demand_DGB AND (((
		  force_relevant_events OF demand_DGB OR (relevant_evt OF
		  DGB_lost AND (NOT S OF DGB_lost))) OR ((trimming_option OF
		  OPTIONS = 'according_to_article') AND FALSE)) OR ((
		  trimming_option OF OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF demand_DGB <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF demand_DGB <-- S OF demand_DGB;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF failI OF demand_DGB = TRUE
		THEN S OF demand_DGB <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF demand_DGB < priority OF
		  OPTIONS)) AND (failI OF demand_DGB = TRUE)) AND
		  waiting_for_rep OF demand_DGB
		THEN priority OF OPTIONS <-- rep_priority OF demand_DGB;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND (failI OF demand_DGB =
		  TRUE)) AND waiting_for_rep OF demand_DGB) AND ((0 = 0) OR ((
		  0 > 0) AND (rep_priority OF demand_DGB = priority OF OPTIONS)
		  ))) AND TRUE
		THEN waiting_for_rep OF demand_DGB <-- FALSE;
	  xx20
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (NOT required OF demand_DGB) AND (((NOT already_standby OF
		  demand_DGB) AND (NOT already_required OF demand_DGB)) AND (
		  when_to_check OF demand_DGB = 'not_req_to_req'))
		THEN already_standby OF demand_DGB <-- TRUE;
	  xx21
		GROUP V3_simu_group
		STEP propagate_leaves
		IF required OF demand_DGB AND (((NOT already_standby OF
		  demand_DGB) AND (NOT already_required OF demand_DGB)) AND (
		  when_to_check OF demand_DGB = 'req_to_not_req'))
		THEN already_required OF demand_DGB <-- TRUE;
	  xx22
		GROUP V3_simu_group
		STEP tops
		IF ((required OF demand_DGB AND already_standby OF demand_DGB)
		  AND (when_to_check OF demand_DGB = 'not_req_to_req')) OR (((
		  NOT required OF demand_DGB) AND already_required OF
		  demand_DGB) AND (when_to_check OF demand_DGB =
		  'req_to_not_req'))
		THEN to_be_fired OF demand_DGB <-- TRUE;
	OCCURRENCE
	  xx23
		GROUP V3_simu_group
		IF (failI OF demand_DGB = FALSE) AND (((((NOT failI_FROZEN OF
		  demand_DGB) AND to_be_fired OF demand_DGB) AND (NOT
		  to_be_fired OF demand_CCF_DG)) AND (relevant_evt OF
		  demand_DGB OR (NOT trimming OF OPTIONS))) AND (NOT FALSE))
		MAY_OCCUR
		  FAULT failI
		  LABEL "instantaneous failure %OBJECT"
		  DIST INS (gamma OF demand_DGB)
		  INDUCING failI OF demand_DGB <-- TRUE,
			already_standby OF demand_DGB <-- FALSE,
			already_required OF demand_DGB <-- FALSE,
			waiting_for_rep OF demand_DGB <-- TRUE
		OR_ELSE
		  TRANSITION good
		  DIST INS (1 - gamma OF demand_DGB)
		  INDUCING already_standby OF demand_DGB <-- FALSE,
			already_required OF demand_DGB <-- FALSE;
	  xx24
		GROUP V3_simu_group
		IF (failI OF demand_DGB = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF demand_DGB)) AND (NOT
		  failI_FROZEN OF demand_DGB))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF demand_DGB)
		  INDUCING failI OF demand_DGB <-- FALSE;

OBJECT demand_TAC IS_A i_leaf;
	INTERFACE
	  fathers
		= loss_of_supply_by_TAC;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  200;
	  when_to_check
		DOMAIN 'not_req_to_req' 'req_to_not_req'
		= 'not_req_to_req';
	  gamma
		DOMAIN REAL
		= 0.002;
	  failI_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failI
		LABEL "instantaneous failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	ATTRIBUTE
	  to_be_fired
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  already_standby
		DOMAIN BOOLEAN
		= FALSE;
	  already_required
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF demand_TAC =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  loss_of_supply_by_TAC)) OR FALSE)) OR ((calculate_required
		  OF demand_TAC = 'fn_fathers_opp_trig') AND (((1 > 0) AND (
		  NOT required OF loss_of_supply_by_TAC)) OR FALSE))) OR ((
		  calculate_required OF demand_TAC = 'opposite_to_S_trig') AND
		  FALSE)) OR ((calculate_required OF demand_TAC =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  demand_TAC = 'always_false')
		THEN required OF demand_TAC <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF demand_TAC AND (((
		  force_relevant_events OF demand_TAC OR (relevant_evt OF
		  loss_of_supply_by_TAC AND (NOT S OF loss_of_supply_by_TAC)))
		  OR ((trimming_option OF OPTIONS = 'according_to_article')
		  AND FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF demand_TAC <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF demand_TAC <-- S OF demand_TAC;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF failI OF demand_TAC = TRUE
		THEN S OF demand_TAC <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((0 > 0) AND (rep_priority OF demand_TAC < priority OF
		  OPTIONS)) AND (failI OF demand_TAC = TRUE)) AND
		  waiting_for_rep OF demand_TAC
		THEN priority OF OPTIONS <-- rep_priority OF demand_TAC;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND (failI OF demand_TAC =
		  TRUE)) AND waiting_for_rep OF demand_TAC) AND ((0 = 0) OR ((
		  0 > 0) AND (rep_priority OF demand_TAC = priority OF OPTIONS)
		  ))) AND TRUE
		THEN waiting_for_rep OF demand_TAC <-- FALSE;
	  xx20
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (NOT required OF demand_TAC) AND (((NOT already_standby OF
		  demand_TAC) AND (NOT already_required OF demand_TAC)) AND (
		  when_to_check OF demand_TAC = 'not_req_to_req'))
		THEN already_standby OF demand_TAC <-- TRUE;
	  xx21
		GROUP V3_simu_group
		STEP propagate_leaves
		IF required OF demand_TAC AND (((NOT already_standby OF
		  demand_TAC) AND (NOT already_required OF demand_TAC)) AND (
		  when_to_check OF demand_TAC = 'req_to_not_req'))
		THEN already_required OF demand_TAC <-- TRUE;
	  xx22
		GROUP V3_simu_group
		STEP tops
		IF ((required OF demand_TAC AND already_standby OF demand_TAC)
		  AND (when_to_check OF demand_TAC = 'not_req_to_req')) OR (((
		  NOT required OF demand_TAC) AND already_required OF
		  demand_TAC) AND (when_to_check OF demand_TAC =
		  'req_to_not_req'))
		THEN to_be_fired OF demand_TAC <-- TRUE;
	OCCURRENCE
	  xx23
		GROUP V3_simu_group
		IF (failI OF demand_TAC = FALSE) AND (((((NOT failI_FROZEN OF
		  demand_TAC) AND to_be_fired OF demand_TAC) AND TRUE) AND (
		  relevant_evt OF demand_TAC OR (NOT trimming OF OPTIONS)))
		  AND (NOT FALSE))
		MAY_OCCUR
		  FAULT failI
		  LABEL "instantaneous failure %OBJECT"
		  DIST INS (gamma OF demand_TAC)
		  INDUCING failI OF demand_TAC <-- TRUE,
			already_standby OF demand_TAC <-- FALSE,
			already_required OF demand_TAC <-- FALSE,
			waiting_for_rep OF demand_TAC <-- TRUE
		OR_ELSE
		  TRANSITION good
		  DIST INS (1 - gamma OF demand_TAC)
		  INDUCING already_standby OF demand_TAC <-- FALSE,
			already_required OF demand_TAC <-- FALSE;
	  xx24
		GROUP V3_simu_group
		IF (failI OF demand_TAC = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF demand_TAC)) AND (NOT
		  failI_FROZEN OF demand_TAC))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF demand_TAC)
		  INDUCING failI OF demand_TAC <-- FALSE;

OBJECT first_1 IS_A first_link;

OBJECT first_3 IS_A first_link;

OBJECT first_4 IS_A first_link;

OBJECT first_5 IS_A first_link;

OBJECT first_6 IS_A first_link;

OBJECT in_function_house IS_A f_leaf;
	INTERFACE
	  fathers
		= loss_of_houseload_operation;
	  rep_team
		= repair_constraint;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  20;
	  initiator
		DOMAIN BOOLEAN
		= FALSE;
	  lambda
		DOMAIN REAL
		= 0.1;
	  failF_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failF
		LABEL "failure in operation %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	  init
		LABEL "initiating failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF in_function_house =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  loss_of_houseload_operation)) OR FALSE)) OR ((
		  calculate_required OF in_function_house =
		  'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT required OF
		  loss_of_houseload_operation)) OR FALSE))) OR ((
		  calculate_required OF in_function_house =
		  'opposite_to_S_trig') AND FALSE)) OR ((calculate_required OF
		  in_function_house = 'equal_to_S_trig') AND TRUE)) OR (
		  calculate_required OF in_function_house = 'always_false')
		THEN required OF in_function_house <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF in_function_house AND (((
		  force_relevant_events OF in_function_house OR (relevant_evt
		  OF loss_of_houseload_operation AND (NOT S OF
		  loss_of_houseload_operation))) OR ((trimming_option OF
		  OPTIONS = 'according_to_article') AND FALSE)) OR ((
		  trimming_option OF OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF in_function_house <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF in_function_house <-- S OF in_function_house;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF (init OF in_function_house = TRUE) OR (failF OF
		  in_function_house = TRUE)
		THEN S OF in_function_house <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((1 > 0) AND (rep_priority OF in_function_house < priority
		  OF OPTIONS)) AND ((init OF in_function_house = TRUE) OR (
		  failF OF in_function_house = TRUE))) AND waiting_for_rep OF
		  in_function_house
		THEN priority OF OPTIONS <-- rep_priority OF in_function_house;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND ((init OF
		  in_function_house = TRUE) OR (failF OF in_function_house =
		  TRUE))) AND waiting_for_rep OF in_function_house) AND ((1 =
		  0) OR ((1 > 0) AND (rep_priority OF in_function_house =
		  priority OF OPTIONS)))) AND ((nb_avail_repairmen OF
		  repair_constraint > 0) AND at_work OF repair_constraint)
		THEN waiting_for_rep OF in_function_house <-- FALSE,
		  nb_avail_repairmen OF repair_constraint <-- (
		  nb_avail_repairmen OF repair_constraint - 1);
	OCCURRENCE
	  xx10
		GROUP V3_simu_group
		IF (failF OF in_function_house = FALSE) AND ((((NOT
		  failF_FROZEN OF in_function_house) AND required OF
		  in_function_house) AND (NOT FALSE)) AND (relevant_evt OF
		  in_function_house OR (NOT trimming OF OPTIONS)))
		MAY_OCCUR
		  FAULT failF
		  LABEL "failure in operation %OBJECT"
		  DIST EXP (lambda OF in_function_house)
		  INDUCING failF OF in_function_house <-- TRUE,
			waiting_for_rep OF in_function_house <-- TRUE;
	  xx11
		GROUP V3_simu_group
		IF (failF OF in_function_house = TRUE) AND ((repairable_system
		  OF OPTIONS AND (NOT waiting_for_rep OF in_function_house))
		  AND (NOT failF_FROZEN OF in_function_house))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF in_function_house)
		  INDUCING failF OF in_function_house <-- FALSE,
			nb_avail_repairmen OF repair_constraint <-- (
			nb_avail_repairmen OF repair_constraint + 1);

OBJECT logic_1 IS_A logic_link;

OBJECT logic_10 IS_A logic_link;

OBJECT logic_10_1 IS_A logic_link;

OBJECT logic_11 IS_A logic_link;

OBJECT logic_11_1 IS_A logic_link;

OBJECT logic_12 IS_A logic_link;

OBJECT logic_12_1 IS_A logic_link;

OBJECT logic_12_2 IS_A logic_link;

OBJECT logic_14 IS_A logic_link;

OBJECT logic_15 IS_A logic_link;

OBJECT logic_16 IS_A logic_link;

OBJECT logic_16_1 IS_A logic_link;

OBJECT logic_17 IS_A logic_link;

OBJECT logic_18 IS_A logic_link;

OBJECT logic_19 IS_A logic_link;

OBJECT logic_2 IS_A logic_link;

OBJECT logic_20 IS_A logic_link;

OBJECT logic_21 IS_A logic_link;

OBJECT logic_22 IS_A logic_link;

OBJECT logic_23 IS_A logic_link;

OBJECT logic_24 IS_A logic_link;

OBJECT logic_25 IS_A logic_link;

OBJECT logic_26 IS_A logic_link;

OBJECT logic_27 IS_A logic_link;

OBJECT logic_28 IS_A logic_link;

OBJECT logic_29 IS_A logic_link;

OBJECT logic_2_1 IS_A logic_link;

OBJECT logic_3 IS_A logic_link;

OBJECT logic_30 IS_A logic_link;

OBJECT logic_31 IS_A logic_link;

OBJECT logic_32 IS_A logic_link;

OBJECT logic_33 IS_A logic_link;

OBJECT logic_34 IS_A logic_link;

OBJECT logic_34_1 IS_A logic_link;

OBJECT logic_35 IS_A logic_link;

OBJECT logic_35_1 IS_A logic_link;

OBJECT logic_35_1_1 IS_A logic_link;

OBJECT logic_35_1_2 IS_A logic_link;

OBJECT logic_35_2 IS_A logic_link;

OBJECT logic_35_2_1 IS_A logic_link;

OBJECT logic_35_2_2 IS_A logic_link;

OBJECT logic_35_2_3 IS_A logic_link;

OBJECT logic_35_2_4 IS_A logic_link;

OBJECT logic_35_2_4_1 IS_A logic_link;

OBJECT logic_35_3 IS_A logic_link;

OBJECT logic_35_3_1 IS_A logic_link;

OBJECT logic_35_4 IS_A logic_link;

OBJECT logic_35_4_1 IS_A logic_link;

OBJECT logic_35_5 IS_A logic_link;

OBJECT logic_35_6 IS_A logic_link;

OBJECT logic_35_6_1 IS_A logic_link;

OBJECT logic_36 IS_A logic_link;

OBJECT logic_37 IS_A logic_link;

OBJECT logic_38 IS_A logic_link;

OBJECT logic_38_1 IS_A logic_link;

OBJECT logic_38_1_1 IS_A logic_link;

OBJECT logic_39 IS_A logic_link;

OBJECT logic_39_1 IS_A logic_link;

OBJECT logic_39_1_1 IS_A logic_link;

OBJECT logic_39_2 IS_A logic_link;

OBJECT logic_3_1 IS_A logic_link;

OBJECT logic_4 IS_A logic_link;

OBJECT logic_40 IS_A logic_link;

OBJECT logic_41 IS_A logic_link;

OBJECT logic_42 IS_A logic_link;

OBJECT logic_43 IS_A logic_link;

OBJECT logic_44 IS_A logic_link;

OBJECT logic_45 IS_A logic_link;

OBJECT logic_46 IS_A logic_link;

OBJECT logic_47 IS_A logic_link;

OBJECT logic_47_1 IS_A logic_link;

OBJECT logic_48 IS_A logic_link;

OBJECT logic_48_1 IS_A logic_link;

OBJECT logic_49 IS_A logic_link;

OBJECT logic_49_1 IS_A logic_link;

OBJECT logic_4_1 IS_A logic_link;

OBJECT logic_5 IS_A logic_link;

OBJECT logic_50 IS_A logic_link;

OBJECT logic_50_1 IS_A logic_link;

OBJECT logic_51 IS_A logic_link;

OBJECT logic_51_1 IS_A logic_link;

OBJECT logic_52 IS_A logic_link;

OBJECT logic_52_1 IS_A logic_link;

OBJECT logic_54 IS_A logic_link;

OBJECT logic_55 IS_A logic_link;

OBJECT logic_56 IS_A logic_link;

OBJECT logic_57 IS_A logic_link;

OBJECT logic_58 IS_A logic_link;

OBJECT logic_58_1 IS_A logic_link;

OBJECT logic_58_1_1 IS_A logic_link;

OBJECT logic_58_2 IS_A logic_link;

OBJECT logic_59 IS_A logic_link;

OBJECT logic_59_1 IS_A logic_link;

OBJECT logic_5_1 IS_A logic_link;

OBJECT logic_6 IS_A logic_link;

OBJECT logic_61 IS_A logic_link;

OBJECT logic_62 IS_A logic_link;

OBJECT logic_63 IS_A logic_link;

OBJECT logic_63_1 IS_A logic_link;

OBJECT logic_64 IS_A logic_link;

OBJECT logic_64_1 IS_A logic_link;

OBJECT logic_65 IS_A logic_link;

OBJECT logic_65_1 IS_A logic_link;

OBJECT logic_66 IS_A logic_link;

OBJECT logic_66_1 IS_A logic_link;

OBJECT logic_67 IS_A logic_link;

OBJECT logic_68 IS_A logic_link;

OBJECT logic_69 IS_A logic_link;

OBJECT logic_6_1 IS_A logic_link;

OBJECT logic_70 IS_A logic_link;

OBJECT logic_70_1 IS_A logic_link;

OBJECT logic_71 IS_A logic_link;

OBJECT logic_71_1 IS_A logic_link;

OBJECT logic_72 IS_A logic_link;

OBJECT logic_73 IS_A logic_link;

OBJECT logic_8 IS_A logic_link;

OBJECT logic_8_1 IS_A logic_link;

OBJECT logic_9 IS_A logic_link;

OBJECT logic_9_1 IS_A logic_link;

OBJECT loss_of_houseload_operation IS_A or_gate;
	INTERFACE
	  sons
		= in_function_house on_demand_house;
	  fathers
		= loss_of_supply_by_UNIT;
	  triggered_by
		= loss_of_supply_by_GEV;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF loss_of_houseload_operation =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  loss_of_supply_by_UNIT)) OR (NOT S OF loss_of_supply_by_GEV))
		  ) OR ((calculate_required OF loss_of_houseload_operation =
		  'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT required OF
		  loss_of_supply_by_UNIT)) OR S OF loss_of_supply_by_GEV))) OR
		  ((calculate_required OF loss_of_houseload_operation =
		  'opposite_to_S_trig') AND S OF loss_of_supply_by_GEV)) OR ((
		  calculate_required OF loss_of_houseload_operation =
		  'equal_to_S_trig') AND (NOT S OF loss_of_supply_by_GEV))) OR
		  (calculate_required OF loss_of_houseload_operation =
		  'always_false')
		THEN required OF loss_of_houseload_operation <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF loss_of_houseload_operation AND (((
		  force_relevant_events OF loss_of_houseload_operation OR (
		  relevant_evt OF loss_of_supply_by_UNIT AND (NOT S OF
		  loss_of_supply_by_UNIT))) OR ((trimming_option OF OPTIONS =
		  'according_to_article') AND FALSE)) OR ((trimming_option OF
		  OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF loss_of_houseload_operation <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF loss_of_houseload_operation <-- S OF
		  loss_of_houseload_operation;
	  xx29
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF S OF in_function_house OR S OF on_demand_house
		THEN S OF loss_of_houseload_operation <-- TRUE;

OBJECT loss_of_supply_by_DGA IS_A or_gate;
	INTERFACE
	  sons
		= DGA_lost RC_CB_LHA2_ RO_CB_LHA1_ SH_CB_LHA2;
	  fathers
		= CB_LHA3_unable loss_of_supply_by_DGA_and_TAC;
	  triggers
		= loss_of_supply_by_TAC;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF loss_of_supply_by_DGA =
		  'fn_fathers_and_trig') AND (((2 > 0) AND ((NOT required OF
		  CB_LHA3_unable) AND (NOT required OF
		  loss_of_supply_by_DGA_and_TAC))) OR FALSE)) OR ((
		  calculate_required OF loss_of_supply_by_DGA =
		  'fn_fathers_opp_trig') AND (((2 > 0) AND ((NOT required OF
		  CB_LHA3_unable) AND (NOT required OF
		  loss_of_supply_by_DGA_and_TAC))) OR FALSE))) OR ((
		  calculate_required OF loss_of_supply_by_DGA =
		  'opposite_to_S_trig') AND FALSE)) OR ((calculate_required OF
		  loss_of_supply_by_DGA = 'equal_to_S_trig') AND TRUE)) OR (
		  calculate_required OF loss_of_supply_by_DGA = 'always_false')
		THEN required OF loss_of_supply_by_DGA <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF loss_of_supply_by_DGA AND (((
		  force_relevant_events OF loss_of_supply_by_DGA OR ((
		  relevant_evt OF CB_LHA3_unable AND (NOT S OF CB_LHA3_unable))
		   OR (relevant_evt OF loss_of_supply_by_DGA_and_TAC AND (NOT
		  S OF loss_of_supply_by_DGA_and_TAC)))) OR ((trimming_option
		  OF OPTIONS = 'according_to_article') AND (NOT S OF
		  loss_of_supply_by_TAC))) OR ((trimming_option OF OPTIONS =
		  'maximum') AND (relevant_evt OF loss_of_supply_by_TAC AND (
		  NOT S OF loss_of_supply_by_TAC))))
		THEN relevant_evt OF loss_of_supply_by_DGA <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF loss_of_supply_by_DGA <-- S OF
		  loss_of_supply_by_DGA;
	  xx29
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF ((S OF DGA_lost OR S OF RC_CB_LHA2_) OR S OF RO_CB_LHA1_) OR
		  S OF SH_CB_LHA2
		THEN S OF loss_of_supply_by_DGA <-- TRUE;

OBJECT loss_of_supply_by_DGA_and_TAC IS_A and_gate;
	INTERFACE
	  sons
		= loss_of_supply_by_DGA loss_of_supply_by_TAC;
	  fathers
		= LHA_not_fed;
	  triggered_by
		= loss_of_supply_by_LGD;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF loss_of_supply_by_DGA_and_TAC =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  LHA_not_fed)) OR (NOT S OF loss_of_supply_by_LGD))) OR ((
		  calculate_required OF loss_of_supply_by_DGA_and_TAC =
		  'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT required OF
		  LHA_not_fed)) OR S OF loss_of_supply_by_LGD))) OR ((
		  calculate_required OF loss_of_supply_by_DGA_and_TAC =
		  'opposite_to_S_trig') AND S OF loss_of_supply_by_LGD)) OR ((
		  calculate_required OF loss_of_supply_by_DGA_and_TAC =
		  'equal_to_S_trig') AND (NOT S OF loss_of_supply_by_LGD))) OR
		  (calculate_required OF loss_of_supply_by_DGA_and_TAC =
		  'always_false')
		THEN required OF loss_of_supply_by_DGA_and_TAC <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF loss_of_supply_by_DGA_and_TAC AND (((
		  force_relevant_events OF loss_of_supply_by_DGA_and_TAC OR (
		  relevant_evt OF LHA_not_fed AND (NOT S OF LHA_not_fed))) OR (
		  (trimming_option OF OPTIONS = 'according_to_article') AND
		  FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF loss_of_supply_by_DGA_and_TAC <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF loss_of_supply_by_DGA_and_TAC <-- S OF
		  loss_of_supply_by_DGA_and_TAC;
	  xx28
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF S OF loss_of_supply_by_DGA AND S OF loss_of_supply_by_TAC
		THEN S OF loss_of_supply_by_DGA_and_TAC <-- TRUE;

OBJECT loss_of_supply_by_DGB IS_A or_gate;
	INTERFACE
	  sons
		= DGB_lost RC_CB_LHB2_ RO_CB_LHB1_ SH_CB_LHB2;
	  fathers
		= LHB_not_fed;
	  triggered_by
		= loss_of_supply_by_LGF;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF loss_of_supply_by_DGB =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  LHB_not_fed)) OR (NOT S OF loss_of_supply_by_LGF))) OR ((
		  calculate_required OF loss_of_supply_by_DGB =
		  'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT required OF
		  LHB_not_fed)) OR S OF loss_of_supply_by_LGF))) OR ((
		  calculate_required OF loss_of_supply_by_DGB =
		  'opposite_to_S_trig') AND S OF loss_of_supply_by_LGF)) OR ((
		  calculate_required OF loss_of_supply_by_DGB =
		  'equal_to_S_trig') AND (NOT S OF loss_of_supply_by_LGF))) OR
		  (calculate_required OF loss_of_supply_by_DGB =
		  'always_false')
		THEN required OF loss_of_supply_by_DGB <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF loss_of_supply_by_DGB AND (((
		  force_relevant_events OF loss_of_supply_by_DGB OR (
		  relevant_evt OF LHB_not_fed AND (NOT S OF LHB_not_fed))) OR (
		  (trimming_option OF OPTIONS = 'according_to_article') AND
		  FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF loss_of_supply_by_DGB <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF loss_of_supply_by_DGB <-- S OF
		  loss_of_supply_by_DGB;
	  xx29
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF ((S OF DGB_lost OR S OF RC_CB_LHB2_) OR S OF RO_CB_LHB1_) OR
		  S OF SH_CB_LHB2
		THEN S OF loss_of_supply_by_DGB <-- TRUE;

OBJECT loss_of_supply_by_GEV IS_A or_gate;
	INTERFACE
	  sons
		= CCF_GEV_LGR OR_14 SH_GEV_or_LGR;
	  fathers
		= TS_not_fed;
	  triggers
		= loss_of_houseload_operation;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF loss_of_supply_by_GEV =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  TS_not_fed)) OR FALSE)) OR ((calculate_required OF
		  loss_of_supply_by_GEV = 'fn_fathers_opp_trig') AND (((1 > 0)
		  AND (NOT required OF TS_not_fed)) OR FALSE))) OR ((
		  calculate_required OF loss_of_supply_by_GEV =
		  'opposite_to_S_trig') AND FALSE)) OR ((calculate_required OF
		  loss_of_supply_by_GEV = 'equal_to_S_trig') AND TRUE)) OR (
		  calculate_required OF loss_of_supply_by_GEV = 'always_false')
		THEN required OF loss_of_supply_by_GEV <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF loss_of_supply_by_GEV AND (((
		  force_relevant_events OF loss_of_supply_by_GEV OR (
		  relevant_evt OF TS_not_fed AND (NOT S OF TS_not_fed))) OR ((
		  trimming_option OF OPTIONS = 'according_to_article') AND (
		  NOT S OF loss_of_houseload_operation))) OR ((trimming_option
		  OF OPTIONS = 'maximum') AND (relevant_evt OF
		  loss_of_houseload_operation AND (NOT S OF
		  loss_of_houseload_operation))))
		THEN relevant_evt OF loss_of_supply_by_GEV <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF loss_of_supply_by_GEV <-- S OF
		  loss_of_supply_by_GEV;
	  xx29
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF (S OF CCF_GEV_LGR OR S OF OR_14) OR S OF SH_GEV_or_LGR
		THEN S OF loss_of_supply_by_GEV <-- TRUE;

OBJECT loss_of_supply_by_LGD IS_A or_gate;
	INTERFACE
	  sons
		= LGD LGD_not_fed SH_CB_LGD1;
	  fathers
		= CB_LHA12_unable LHA_not_fed;
	  triggers
		= loss_of_supply_by_DGA_and_TAC;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF loss_of_supply_by_LGD =
		  'fn_fathers_and_trig') AND (((2 > 0) AND ((NOT required OF
		  CB_LHA12_unable) AND (NOT required OF LHA_not_fed))) OR
		  FALSE)) OR ((calculate_required OF loss_of_supply_by_LGD =
		  'fn_fathers_opp_trig') AND (((2 > 0) AND ((NOT required OF
		  CB_LHA12_unable) AND (NOT required OF LHA_not_fed))) OR
		  FALSE))) OR ((calculate_required OF loss_of_supply_by_LGD =
		  'opposite_to_S_trig') AND FALSE)) OR ((calculate_required OF
		  loss_of_supply_by_LGD = 'equal_to_S_trig') AND TRUE)) OR (
		  calculate_required OF loss_of_supply_by_LGD = 'always_false')
		THEN required OF loss_of_supply_by_LGD <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF loss_of_supply_by_LGD AND (((
		  force_relevant_events OF loss_of_supply_by_LGD OR ((
		  relevant_evt OF CB_LHA12_unable AND (NOT S OF
		  CB_LHA12_unable)) OR (relevant_evt OF LHA_not_fed AND (NOT S
		  OF LHA_not_fed)))) OR ((trimming_option OF OPTIONS =
		  'according_to_article') AND (NOT S OF
		  loss_of_supply_by_DGA_and_TAC))) OR ((trimming_option OF
		  OPTIONS = 'maximum') AND (relevant_evt OF
		  loss_of_supply_by_DGA_and_TAC AND (NOT S OF
		  loss_of_supply_by_DGA_and_TAC))))
		THEN relevant_evt OF loss_of_supply_by_LGD <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF loss_of_supply_by_LGD <-- S OF
		  loss_of_supply_by_LGD;
	  xx29
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF (S OF LGD OR S OF LGD_not_fed) OR S OF SH_CB_LGD1
		THEN S OF loss_of_supply_by_LGD <-- TRUE;

OBJECT loss_of_supply_by_LGF IS_A or_gate;
	INTERFACE
	  sons
		= LGF LGF_not_fed SH_CB_LGF1;
	  fathers
		= CB_LHB12_unable LHB_not_fed;
	  triggers
		= loss_of_supply_by_DGB;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF loss_of_supply_by_LGF =
		  'fn_fathers_and_trig') AND (((2 > 0) AND ((NOT required OF
		  CB_LHB12_unable) AND (NOT required OF LHB_not_fed))) OR
		  FALSE)) OR ((calculate_required OF loss_of_supply_by_LGF =
		  'fn_fathers_opp_trig') AND (((2 > 0) AND ((NOT required OF
		  CB_LHB12_unable) AND (NOT required OF LHB_not_fed))) OR
		  FALSE))) OR ((calculate_required OF loss_of_supply_by_LGF =
		  'opposite_to_S_trig') AND FALSE)) OR ((calculate_required OF
		  loss_of_supply_by_LGF = 'equal_to_S_trig') AND TRUE)) OR (
		  calculate_required OF loss_of_supply_by_LGF = 'always_false')
		THEN required OF loss_of_supply_by_LGF <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF loss_of_supply_by_LGF AND (((
		  force_relevant_events OF loss_of_supply_by_LGF OR ((
		  relevant_evt OF CB_LHB12_unable AND (NOT S OF
		  CB_LHB12_unable)) OR (relevant_evt OF LHB_not_fed AND (NOT S
		  OF LHB_not_fed)))) OR ((trimming_option OF OPTIONS =
		  'according_to_article') AND (NOT S OF loss_of_supply_by_DGB))
		  ) OR ((trimming_option OF OPTIONS = 'maximum') AND (
		  relevant_evt OF loss_of_supply_by_DGB AND (NOT S OF
		  loss_of_supply_by_DGB))))
		THEN relevant_evt OF loss_of_supply_by_LGF <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF loss_of_supply_by_LGF <-- S OF
		  loss_of_supply_by_LGF;
	  xx29
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF (S OF LGF OR S OF LGF_not_fed) OR S OF SH_CB_LGF1
		THEN S OF loss_of_supply_by_LGF <-- TRUE;

OBJECT loss_of_supply_by_LGR IS_A or_gate;
	INTERFACE
	  sons
		= CCF_GEV_LGR OR_14 SH_GEV_or_LGR;
	  fathers
		= TA_lost;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF loss_of_supply_by_LGR =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  TA_lost)) OR FALSE)) OR ((calculate_required OF
		  loss_of_supply_by_LGR = 'fn_fathers_opp_trig') AND (((1 > 0)
		  AND (NOT required OF TA_lost)) OR FALSE))) OR ((
		  calculate_required OF loss_of_supply_by_LGR =
		  'opposite_to_S_trig') AND FALSE)) OR ((calculate_required OF
		  loss_of_supply_by_LGR = 'equal_to_S_trig') AND TRUE)) OR (
		  calculate_required OF loss_of_supply_by_LGR = 'always_false')
		THEN required OF loss_of_supply_by_LGR <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF loss_of_supply_by_LGR AND (((
		  force_relevant_events OF loss_of_supply_by_LGR OR (
		  relevant_evt OF TA_lost AND (NOT S OF TA_lost))) OR ((
		  trimming_option OF OPTIONS = 'according_to_article') AND
		  FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF loss_of_supply_by_LGR <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF loss_of_supply_by_LGR <-- S OF
		  loss_of_supply_by_LGR;
	  xx29
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF (S OF CCF_GEV_LGR OR S OF OR_14) OR S OF SH_GEV_or_LGR
		THEN S OF loss_of_supply_by_LGR <-- TRUE;

OBJECT loss_of_supply_by_TA IS_A or_gate;
	INTERFACE
	  sons
		= RC_CB_LGD2_ SH_CB_LGD2 TA_lost;
	  fathers
		= LGD_not_fed;
	  triggered_by
		= loss_of_supply_by_TS;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF loss_of_supply_by_TA =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  LGD_not_fed)) OR (NOT S OF loss_of_supply_by_TS))) OR ((
		  calculate_required OF loss_of_supply_by_TA =
		  'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT required OF
		  LGD_not_fed)) OR S OF loss_of_supply_by_TS))) OR ((
		  calculate_required OF loss_of_supply_by_TA =
		  'opposite_to_S_trig') AND S OF loss_of_supply_by_TS)) OR ((
		  calculate_required OF loss_of_supply_by_TA =
		  'equal_to_S_trig') AND (NOT S OF loss_of_supply_by_TS))) OR (
		  calculate_required OF loss_of_supply_by_TA = 'always_false')
		THEN required OF loss_of_supply_by_TA <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF loss_of_supply_by_TA AND (((
		  force_relevant_events OF loss_of_supply_by_TA OR (
		  relevant_evt OF LGD_not_fed AND (NOT S OF LGD_not_fed))) OR (
		  (trimming_option OF OPTIONS = 'according_to_article') AND
		  FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF loss_of_supply_by_TA <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF loss_of_supply_by_TA <-- S OF
		  loss_of_supply_by_TA;
	  xx29
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF (S OF RC_CB_LGD2_ OR S OF SH_CB_LGD2) OR S OF TA_lost
		THEN S OF loss_of_supply_by_TA <-- TRUE;

OBJECT loss_of_supply_by_TA1 IS_A or_gate;
	INTERFACE
	  sons
		= RC_CB_LGF2_ SH_CB_LGF2 TA_lost;
	  fathers
		= LGF_not_fed;
	  triggered_by
		= loss_of_supply_by_TS1;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF loss_of_supply_by_TA1 =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  LGF_not_fed)) OR (NOT S OF loss_of_supply_by_TS1))) OR ((
		  calculate_required OF loss_of_supply_by_TA1 =
		  'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT required OF
		  LGF_not_fed)) OR S OF loss_of_supply_by_TS1))) OR ((
		  calculate_required OF loss_of_supply_by_TA1 =
		  'opposite_to_S_trig') AND S OF loss_of_supply_by_TS1)) OR ((
		  calculate_required OF loss_of_supply_by_TA1 =
		  'equal_to_S_trig') AND (NOT S OF loss_of_supply_by_TS1))) OR
		  (calculate_required OF loss_of_supply_by_TA1 =
		  'always_false')
		THEN required OF loss_of_supply_by_TA1 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF loss_of_supply_by_TA1 AND (((
		  force_relevant_events OF loss_of_supply_by_TA1 OR (
		  relevant_evt OF LGF_not_fed AND (NOT S OF LGF_not_fed))) OR (
		  (trimming_option OF OPTIONS = 'according_to_article') AND
		  FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF loss_of_supply_by_TA1 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF loss_of_supply_by_TA1 <-- S OF
		  loss_of_supply_by_TA1;
	  xx29
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF (S OF RC_CB_LGF2_ OR S OF SH_CB_LGF2) OR S OF TA_lost
		THEN S OF loss_of_supply_by_TA1 <-- TRUE;

OBJECT loss_of_supply_by_TAC IS_A or_gate;
	INTERFACE
	  sons
		= RC_CB_LHA3_ RO_CB_LHA1_ RO_CB_LHA2_ SH_CB_LHA3 TAC demand_TAC;
	  fathers
		= loss_of_supply_by_DGA_and_TAC;
	  triggered_by
		= loss_of_supply_by_DGA;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF loss_of_supply_by_TAC =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  loss_of_supply_by_DGA_and_TAC)) OR (NOT S OF
		  loss_of_supply_by_DGA))) OR ((calculate_required OF
		  loss_of_supply_by_TAC = 'fn_fathers_opp_trig') AND (((1 > 0)
		  AND (NOT required OF loss_of_supply_by_DGA_and_TAC)) OR S OF
		  loss_of_supply_by_DGA))) OR ((calculate_required OF
		  loss_of_supply_by_TAC = 'opposite_to_S_trig') AND S OF
		  loss_of_supply_by_DGA)) OR ((calculate_required OF
		  loss_of_supply_by_TAC = 'equal_to_S_trig') AND (NOT S OF
		  loss_of_supply_by_DGA))) OR (calculate_required OF
		  loss_of_supply_by_TAC = 'always_false')
		THEN required OF loss_of_supply_by_TAC <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF loss_of_supply_by_TAC AND (((
		  force_relevant_events OF loss_of_supply_by_TAC OR (
		  relevant_evt OF loss_of_supply_by_DGA_and_TAC AND (NOT S OF
		  loss_of_supply_by_DGA_and_TAC))) OR ((trimming_option OF
		  OPTIONS = 'according_to_article') AND FALSE)) OR ((
		  trimming_option OF OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF loss_of_supply_by_TAC <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF loss_of_supply_by_TAC <-- S OF
		  loss_of_supply_by_TAC;
	  xx29
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF ((((S OF RC_CB_LHA3_ OR S OF RO_CB_LHA1_) OR S OF
		  RO_CB_LHA2_) OR S OF SH_CB_LHA3) OR S OF TAC) OR S OF
		  demand_TAC
		THEN S OF loss_of_supply_by_TAC <-- TRUE;

OBJECT loss_of_supply_by_TS IS_A or_gate;
	INTERFACE
	  sons
		= LGA SH_CB_LGA TS_lost;
	  fathers
		= CB_LGD2_unable LGD_not_fed;
	  triggers
		= loss_of_supply_by_TA;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF loss_of_supply_by_TS =
		  'fn_fathers_and_trig') AND (((2 > 0) AND ((NOT required OF
		  CB_LGD2_unable) AND (NOT required OF LGD_not_fed))) OR FALSE)
		  ) OR ((calculate_required OF loss_of_supply_by_TS =
		  'fn_fathers_opp_trig') AND (((2 > 0) AND ((NOT required OF
		  CB_LGD2_unable) AND (NOT required OF LGD_not_fed))) OR FALSE)
		  )) OR ((calculate_required OF loss_of_supply_by_TS =
		  'opposite_to_S_trig') AND FALSE)) OR ((calculate_required OF
		  loss_of_supply_by_TS = 'equal_to_S_trig') AND TRUE)) OR (
		  calculate_required OF loss_of_supply_by_TS = 'always_false')
		THEN required OF loss_of_supply_by_TS <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF loss_of_supply_by_TS AND (((
		  force_relevant_events OF loss_of_supply_by_TS OR ((
		  relevant_evt OF CB_LGD2_unable AND (NOT S OF CB_LGD2_unable))
		   OR (relevant_evt OF LGD_not_fed AND (NOT S OF LGD_not_fed)))
		  ) OR ((trimming_option OF OPTIONS = 'according_to_article')
		  AND (NOT S OF loss_of_supply_by_TA))) OR ((trimming_option
		  OF OPTIONS = 'maximum') AND (relevant_evt OF
		  loss_of_supply_by_TA AND (NOT S OF loss_of_supply_by_TA))))
		THEN relevant_evt OF loss_of_supply_by_TS <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF loss_of_supply_by_TS <-- S OF
		  loss_of_supply_by_TS;
	  xx29
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF (S OF LGA OR S OF SH_CB_LGA) OR S OF TS_lost
		THEN S OF loss_of_supply_by_TS <-- TRUE;

OBJECT loss_of_supply_by_TS1 IS_A or_gate;
	INTERFACE
	  sons
		= LGB SH_CB_LGB TS_lost;
	  fathers
		= CB_LGF2_unable LGF_not_fed;
	  triggers
		= loss_of_supply_by_TA1;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF loss_of_supply_by_TS1 =
		  'fn_fathers_and_trig') AND (((2 > 0) AND ((NOT required OF
		  CB_LGF2_unable) AND (NOT required OF LGF_not_fed))) OR FALSE)
		  ) OR ((calculate_required OF loss_of_supply_by_TS1 =
		  'fn_fathers_opp_trig') AND (((2 > 0) AND ((NOT required OF
		  CB_LGF2_unable) AND (NOT required OF LGF_not_fed))) OR FALSE)
		  )) OR ((calculate_required OF loss_of_supply_by_TS1 =
		  'opposite_to_S_trig') AND FALSE)) OR ((calculate_required OF
		  loss_of_supply_by_TS1 = 'equal_to_S_trig') AND TRUE)) OR (
		  calculate_required OF loss_of_supply_by_TS1 = 'always_false')
		THEN required OF loss_of_supply_by_TS1 <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF loss_of_supply_by_TS1 AND (((
		  force_relevant_events OF loss_of_supply_by_TS1 OR ((
		  relevant_evt OF CB_LGF2_unable AND (NOT S OF CB_LGF2_unable))
		   OR (relevant_evt OF LGF_not_fed AND (NOT S OF LGF_not_fed)))
		  ) OR ((trimming_option OF OPTIONS = 'according_to_article')
		  AND (NOT S OF loss_of_supply_by_TA1))) OR ((trimming_option
		  OF OPTIONS = 'maximum') AND (relevant_evt OF
		  loss_of_supply_by_TA1 AND (NOT S OF loss_of_supply_by_TA1))))
		THEN relevant_evt OF loss_of_supply_by_TS1 <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF loss_of_supply_by_TS1 <-- S OF
		  loss_of_supply_by_TS1;
	  xx29
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF (S OF LGB OR S OF SH_CB_LGB) OR S OF TS_lost
		THEN S OF loss_of_supply_by_TS1 <-- TRUE;

OBJECT loss_of_supply_by_UNIT IS_A or_gate;
	INTERFACE
	  sons
		= TP UNIT loss_of_houseload_operation;
	  fathers
		= TS_not_fed;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF loss_of_supply_by_UNIT =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  TS_not_fed)) OR FALSE)) OR ((calculate_required OF
		  loss_of_supply_by_UNIT = 'fn_fathers_opp_trig') AND (((1 > 0)
		   AND (NOT required OF TS_not_fed)) OR FALSE))) OR ((
		  calculate_required OF loss_of_supply_by_UNIT =
		  'opposite_to_S_trig') AND FALSE)) OR ((calculate_required OF
		  loss_of_supply_by_UNIT = 'equal_to_S_trig') AND TRUE)) OR (
		  calculate_required OF loss_of_supply_by_UNIT =
		  'always_false')
		THEN required OF loss_of_supply_by_UNIT <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF loss_of_supply_by_UNIT AND (((
		  force_relevant_events OF loss_of_supply_by_UNIT OR (
		  relevant_evt OF TS_not_fed AND (NOT S OF TS_not_fed))) OR ((
		  trimming_option OF OPTIONS = 'according_to_article') AND
		  FALSE)) OR ((trimming_option OF OPTIONS = 'maximum') AND
		  FALSE))
		THEN relevant_evt OF loss_of_supply_by_UNIT <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF loss_of_supply_by_UNIT <-- S OF
		  loss_of_supply_by_UNIT;
	  xx29
		GROUP V3_simu_group
		STEP propagate_effect_S
		IF (S OF TP OR S OF UNIT) OR S OF loss_of_houseload_operation
		THEN S OF loss_of_supply_by_UNIT <-- TRUE;

OBJECT on_demand_house IS_A i_leaf;
	INTERFACE
	  fathers
		= loss_of_houseload_operation;
	  rep_team
		= repair_constraint;
	ATTRIBUTE
	  required
		DOMAIN BOOLEAN
		REINITIALISATION TRUE;
	  already_S
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  calculate_required
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= 'fn_fathers_and_trig';
	  force_relevant_events
		DOMAIN BOOLEAN
		= FALSE;
	  transmit_relevance
		DOMAIN BOOLEAN
		= TRUE;
	ATTRIBUTE
	  S
		LABEL "%OBJECT"
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  relevant_evt
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  waiting_for_rep
		DOMAIN BOOLEAN
		= FALSE;
	CONSTANT
	  rep_priority
		DOMAIN INTEGER
		= 1;
	  mu
		DOMAIN REAL
		=  1 /  20;
	  when_to_check
		DOMAIN 'not_req_to_req' 'req_to_not_req'
		= 'not_req_to_req';
	  gamma
		DOMAIN REAL
		= 0.2;
	  failI_FROZEN
		DOMAIN BOOLEAN
		= FALSE;
	(*FAILURE*)
	ATTRIBUTE
	  failI
		LABEL "instantaneous failure %OBJECT"
		DOMAIN BOOLEAN
		= FALSE;
	ATTRIBUTE
	  to_be_fired
		DOMAIN BOOLEAN
		REINITIALISATION FALSE;
	  already_standby
		DOMAIN BOOLEAN
		= FALSE;
	  already_required
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (((((calculate_required OF on_demand_house =
		  'fn_fathers_and_trig') AND (((1 > 0) AND (NOT required OF
		  loss_of_houseload_operation)) OR FALSE)) OR ((
		  calculate_required OF on_demand_house =
		  'fn_fathers_opp_trig') AND (((1 > 0) AND (NOT required OF
		  loss_of_houseload_operation)) OR FALSE))) OR ((
		  calculate_required OF on_demand_house = 'opposite_to_S_trig')
		   AND FALSE)) OR ((calculate_required OF on_demand_house =
		  'equal_to_S_trig') AND TRUE)) OR (calculate_required OF
		  on_demand_house = 'always_false')
		THEN required OF on_demand_house <-- FALSE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF transmit_relevance OF on_demand_house AND (((
		  force_relevant_events OF on_demand_house OR (relevant_evt OF
		  loss_of_houseload_operation AND (NOT S OF
		  loss_of_houseload_operation))) OR ((trimming_option OF
		  OPTIONS = 'according_to_article') AND FALSE)) OR ((
		  trimming_option OF OPTIONS = 'maximum') AND FALSE))
		THEN relevant_evt OF on_demand_house <-- TRUE;
	  xx5
		GROUP V3_simu_group
		STEP propagate_leaves
		THEN already_S OF on_demand_house <-- S OF on_demand_house;
	  xx6
		GROUP V3_simu_group
		STEP initialization
		IF failI OF on_demand_house = TRUE
		THEN S OF on_demand_house <-- TRUE;
	  xx7
		GROUP V3_simu_group
		STEP check_priorities
		IF (((1 > 0) AND (rep_priority OF on_demand_house < priority OF
		  OPTIONS)) AND (failI OF on_demand_house = TRUE)) AND
		  waiting_for_rep OF on_demand_house
		THEN priority OF OPTIONS <-- rep_priority OF on_demand_house;
	  xx8
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (((repairable_system OF OPTIONS AND (failI OF
		  on_demand_house = TRUE)) AND waiting_for_rep OF
		  on_demand_house) AND ((1 = 0) OR ((1 > 0) AND (rep_priority
		  OF on_demand_house = priority OF OPTIONS)))) AND ((
		  nb_avail_repairmen OF repair_constraint > 0) AND at_work OF
		  repair_constraint)
		THEN waiting_for_rep OF on_demand_house <-- FALSE,
		  nb_avail_repairmen OF repair_constraint <-- (
		  nb_avail_repairmen OF repair_constraint - 1);
	  xx20
		GROUP V3_simu_group
		STEP propagate_leaves
		IF (NOT required OF on_demand_house) AND (((NOT already_standby
		  OF on_demand_house) AND (NOT already_required OF
		  on_demand_house)) AND (when_to_check OF on_demand_house =
		  'not_req_to_req'))
		THEN already_standby OF on_demand_house <-- TRUE;
	  xx21
		GROUP V3_simu_group
		STEP propagate_leaves
		IF required OF on_demand_house AND (((NOT already_standby OF
		  on_demand_house) AND (NOT already_required OF
		  on_demand_house)) AND (when_to_check OF on_demand_house =
		  'req_to_not_req'))
		THEN already_required OF on_demand_house <-- TRUE;
	  xx22
		GROUP V3_simu_group
		STEP tops
		IF ((required OF on_demand_house AND already_standby OF
		  on_demand_house) AND (when_to_check OF on_demand_house =
		  'not_req_to_req')) OR (((NOT required OF on_demand_house)
		  AND already_required OF on_demand_house) AND (when_to_check
		  OF on_demand_house = 'req_to_not_req'))
		THEN to_be_fired OF on_demand_house <-- TRUE;
	OCCURRENCE
	  xx23
		GROUP V3_simu_group
		IF (failI OF on_demand_house = FALSE) AND (((((NOT failI_FROZEN
		  OF on_demand_house) AND to_be_fired OF on_demand_house) AND
		  TRUE) AND (relevant_evt OF on_demand_house OR (NOT trimming
		  OF OPTIONS))) AND (NOT FALSE))
		MAY_OCCUR
		  FAULT failI
		  LABEL "instantaneous failure %OBJECT"
		  DIST INS (gamma OF on_demand_house)
		  INDUCING failI OF on_demand_house <-- TRUE,
			already_standby OF on_demand_house <-- FALSE,
			already_required OF on_demand_house <-- FALSE,
			waiting_for_rep OF on_demand_house <-- TRUE
		OR_ELSE
		  TRANSITION good
		  DIST INS (1 - gamma OF on_demand_house)
		  INDUCING already_standby OF on_demand_house <-- FALSE,
			already_required OF on_demand_house <-- FALSE;
	  xx24
		GROUP V3_simu_group
		IF (failI OF on_demand_house = TRUE) AND ((repairable_system OF
		  OPTIONS AND (NOT waiting_for_rep OF on_demand_house)) AND (
		  NOT failI_FROZEN OF on_demand_house))
		MAY_OCCUR
		  REPAIR rep
		  DIST EXP (mu OF on_demand_house)
		  INDUCING failI OF on_demand_house <-- FALSE,
			nb_avail_repairmen OF repair_constraint <-- (
			nb_avail_repairmen OF repair_constraint + 1);

OBJECT repair_constraint IS_A repair_team;
	INTERFACE
	  items_to_repair
		= CCF_GEV_LGR GEV GRID SH_CB_line_GEV SUBSTATION in_function_house on_demand_house LGR;
	ATTRIBUTE
	  nb_avail_repairmen
		DOMAIN INTEGER
		= 1;
	  at_work
		DOMAIN BOOLEAN
		= FALSE;
	INTERACTION
	  xx3
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (0 = 0) OR FALSE
		THEN at_work OF repair_constraint <-- TRUE;
	  xx4
		GROUP V3_simu_group
		STEP propagate_effect_required
		IF (0 = 1) AND TRUE
		THEN at_work OF repair_constraint <-- FALSE;

OBJECT second_1 IS_A second_link;

OBJECT second_3 IS_A second_link;

OBJECT second_4 IS_A second_link;

OBJECT second_5 IS_A second_link;

OBJECT second_6 IS_A second_link;

OBJECT t_1 IS_A trigger_link;
	INTERFACE
	  target
		= loss_of_supply_by_TA;
	CONSTANT
	  trigger_kind
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= calculate_required OF loss_of_supply_by_TA;

OBJECT t_1_1 IS_A trigger_link;
	INTERFACE
	  target
		= loss_of_supply_by_TA1;
	CONSTANT
	  trigger_kind
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= calculate_required OF loss_of_supply_by_TA1;

OBJECT t_2 IS_A trigger_link;
	INTERFACE
	  target
		= loss_of_supply_by_DGA_and_TAC;
	CONSTANT
	  trigger_kind
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= calculate_required OF loss_of_supply_by_DGA_and_TAC;

OBJECT t_2_1 IS_A trigger_link;
	INTERFACE
	  target
		= loss_of_supply_by_DGB;
	CONSTANT
	  trigger_kind
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= calculate_required OF loss_of_supply_by_DGB;

OBJECT t_3 IS_A trigger_link;
	INTERFACE
	  target
		= loss_of_houseload_operation;
	CONSTANT
	  trigger_kind
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= calculate_required OF loss_of_houseload_operation;

OBJECT t_4 IS_A trigger_link;
	INTERFACE
	  target
		= loss_of_supply_by_TAC;
	CONSTANT
	  trigger_kind
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= calculate_required OF loss_of_supply_by_TAC;

OBJECT t_5 IS_A trigger_link;
	INTERFACE
	  target
		= LBA_by_others_lost;
	CONSTANT
	  trigger_kind
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= calculate_required OF LBA_by_others_lost;

OBJECT t_5_1 IS_A trigger_link;
	INTERFACE
	  target
		= AND_3;
	CONSTANT
	  trigger_kind
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= calculate_required OF AND_3;

OBJECT t_6 IS_A trigger_link;
	INTERFACE
	  target
		= BATT_A2;
	CONSTANT
	  trigger_kind
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= calculate_required OF BATT_A2;

OBJECT t_6_1 IS_A trigger_link;
	INTERFACE
	  target
		= BATT_B2;
	CONSTANT
	  trigger_kind
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= calculate_required OF BATT_B2;

OBJECT t_7 IS_A trigger_link;
	INTERFACE
	  target
		= BATTERY_A_lost;
	CONSTANT
	  trigger_kind
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= calculate_required OF BATTERY_A_lost;

OBJECT t_7_1 IS_A trigger_link;
	INTERFACE
	  target
		= BATTERY_B_lost;
	CONSTANT
	  trigger_kind
		DOMAIN 'fn_fathers_and_trig' 'fn_fathers_opp_trig' 'always_true' 'always_false' 'equal_to_S_trig' 'opposite_to_S_trig'
		= calculate_required OF BATTERY_B_lost;

OBJECT __ARBRE__EIRM IS_A FIGARO;
	CONSTANT
	  Profil1
		DOMAIN BOOLEAN
		= TRUE;
	  Without_long_fail_of_offsite_power
		DOMAIN BOOLEAN
		= FALSE;
	  For_IandAB_method
		DOMAIN BOOLEAN
		= FALSE;
	  Battery_exhausted
		DOMAIN BOOLEAN
		= FALSE;


